Renormalization-group locking of finite anisotropic propagation cones in Yukawa networks

Different field species can begin with finite anisotropic propagation geometries whose principal axes need not coincide. We ask whether local Yukawa interactions on a finite graph can nevertheless generate one common infrared spatial cone, even when the interactions that drive the locking become marginally irrelevant. Retaining the full finite mismatch between positive-definite spatial kinetic matrices, we derive the one-loop nonlinear matrix flow and show that its Thompson diameter is globally nonexpansive. On a connected graph, persistent normalized edge activity upgrades this to a uniform finite-window contraction, so all interacting sectors asymptotically share one relative propagation geometry. An explicit two-channel Pauli-Dirac Yukawa-quartic completion realizes the persistence conditions on an open weak-coupling set of finite-mismatch initial data. In four dimensions the Yukawa couplings vanish in the infrared, yet their accumulated interaction time diverges, leaving a Gaussian endpoint with a common spatial cone. For a controlled two-plateau extremal class, graph distance also fixes the first nonzero short-time order of the diameter decrease. Thus common-cone locking can emerge from renormalization-group dynamics rather than being imposed as a microscopic common structure.

==> anc/README.txt <==
Reproducibility files for
"Renormalization-group locking of finite anisotropic propagation cones in Yukawa networks"

These ancillary files reproduce the two quantitative manuscript figures and
provide the numerical data used in them. The conceptual Figure 1 is not
code-generated.

Files:
  yukawa_cone_rg.py
    Numerical utility module implementing the finite-matrix kernel, SPD
    operations, Thompson distance, ODE right-hand sides, and integration
    helpers.

  reproduce_figures.py
    Reproduction driver for Figs. 2 and 3 and their numerical data.

  requirements.txt
    Python package requirements.

  data/G0.npy
  data/G1.npy
  data/G2.npy
  data/G3.npy
    Four initial 3x3 SPD cone matrices shared by the P4 and K2,2 comparison
    in Fig. 2(a), stored separately for direct inspection and reuse.

  data/global_topology_comparison.csv
    Thompson-diameter trajectories for P4 and K2,2 in Fig. 2(a).

  data/random_network_trajectories_displayed.csv
    The 16 displayed normalized random-network trajectories and their
    pointwise median for Fig. 2(b).

  data/path_onset_high_precision.csv
    High-precision P4, P6, and P8 diameter-decrease and effective-exponent
    data for Fig. 3.

  data/path_onset_fit_summary.csv
    Fit window, fitted onset powers, precision, and RK4-step metadata for
    Fig. 3.

Install:
  python -m pip install -r requirements.txt

Reproduce:
  python reproduce_figures.py

The script writes regenerated figures to ./figures/ and regenerated numerical
data to ./data/ relative to this ancillary directory.


==> anc/data/global_topology_comparison.csv <==
accumulated_rg_time,sparse_path,complete_K22
0.0,2.1313012341140207,2.1313012341140207
0.013333333333333334,2.1272926264726637,2.1121401059502753
0.02666666666666667,2.1231285774870403,2.092997255199863
0.04,2.1188259250276626,2.0738872594485054
0.05333333333333334,2.1143992277609875,2.0548227368194585
0.06666666666666667,2.109861164578168,2.035814689658938
0.08,2.1052228484089324,2.016872773094237
0.09333333333333334,2.100494075904264,2.0025324223010323
0.10666666666666667,2.0956835277376578,1.9892684781563639
0.12000000000000001,2.0907989329471093,1.976200445199526
0.13333333333333333,2.085847202231028,1.9633144665749611
0.14666666666666667,2.0808345389202847,1.9505980401819871
0.16,2.0757665316983083,1.9380398509908092
0.17333333333333334,2.0706482320922937,1.9256296297708755
0.18666666666666668,2.0654842198129284,1.913358033314519
0.2,2.0602786590321363,1.901216541170648
0.21333333333333335,2.0550353460691118,1.889197367348708
0.22666666666666668,2.0497577498692707,1.8772933845321347
0.24000000000000002,2.0444490477544974,1.8654980573004964
0.25333333333333335,2.0391121561362127,1.8538053842380096
0.26666666666666666,2.033749757162241,1.8422098472141073
0.28,2.028364321924404,1.8307063668800643
0.29333333333333333,2.0229581309888287,1.81929026318877
0.3066666666666667,2.017533292951498,1.8079572197420257
0.32,2.0120917600408563,1.7967032531150602
0.33333333333333337,2.006635342074788,1.7855246851779056
0.3466666666666667,2.001165719311788,1.7744181178424991
0.36000000000000004,1.995684453672303,1.7633804106817308
0.37333333333333335,1.9901929987798355,1.7524086607139673
0.3866666666666667,1.984692708891325,1.7415001842137638
0.4,1.9791848469078546,1.7306525002679582
0.4133333333333334,1.9736705916565696,1.7198633157729395
0.4266666666666667,1.9681510446343062,1.709130511546799
0.44,1.9626272362269443,1.6984521295025599
0.45333333333333337,1.9571001304464055,1.6878263621063923
0.4666666666666667,1.9515706301735325,1.677251541409941
0.48000000000000004,1.946039581609677,1.6667261294855562
0.49333333333333335,1.9405077783635447,1.6562487095645058
0.5066666666666667,1.9349759651794423,1.6458179778615045
0.52,1.9294448413150591,1.6354327360586474
0.5333333333333333,1.923915063620268,1.6250918843761697
0.5466666666666667,1.918387249368479,1.6147944151522517
0.56,1.91286197889209,1.6045394068491667
0.5733333333333334,1.9073397980735909,1.5943260183981816
0.5866666666666667,1.901821220743862,1.5841534837910594
0.6000000000000001,1.8963067306451078,1.5740211072104269
0.6133333333333334,1.8907967829826042,1.563928259191531
0.6266666666666667,1.8852918065748268,1.5538743717699564
0.64,1.87979220537087,1.543858934690216
0.6533333333333333,1.8742983599988656,1.5338814916671941
0.6666666666666667,1.868810629184528,1.5239416368861343
0.68,1.8633293510543434,1.5140390117341072
0.6933333333333334,1.8578548443386511,1.5041733017430567
0.7066666666666667,1.8523874094898303,1.494344233723234
0.7200000000000001,1.8469273297309585,1.484551573064639
0.7333333333333334,1.84147487205028,1.4747951211829595
0.7466666666666667,1.836030288156945,1.4650747130852784
0.76,1.8305938154134773,1.4553902150297748
0.7733333333333334,1.8251656777495664,1.4457415222524932
0.7866666666666667,1.8197460861158763,1.4361285568322104
0.8,1.8143352392625212,1.4265512664039035
0.8133333333333334,1.808933324534304,1.4170096218870665
0.8266666666666668,1.8035405184370175,1.4075036157843184
0.8400000000000001,1.7981569872464587,1.3980332605964279
0.8533333333333334,1.792782887570692,1.3885985872707
0.8666666666666667,1.787418366870545,1.3791996437404428
0.88,1.7820635639434004,1.3698364935494944
0.8933333333333334,1.7767186093753358,1.3605092145554623
0.9066666666666667,1.771383625966738,1.3512178977049927
0.92,1.766058729136537,1.341962645874072
0.9333333333333333,1.7607440273102355,1.332743572766091
0.9466666666666668,1.755439622296946,1.3235608018600316
0.9600000000000001,1.7501456096607109,1.3144144654009065
0.9733333333333334,1.7448620790913685,1.3053047034242242
0.9866666666666667,1.7395891147802225,1.2962316628059898
1.0,1.7343267955225723,1.2871954964347876
1.0133333333333334,1.729075194917916,1.2781963627427038
1.0266666666666668,1.7238343818710409,1.2692344246181075
1.04,1.7186044207321955,1.2603098487759206
1.0533333333333335,1.7133853715483105,1.2514228050929674
1.0666666666666667,1.7081772902950283,1.2425734659687675
1.08,1.7029802290913882,1.2337620057253447
1.0933333333333335,1.697794236399039,1.224988600043848
1.1066666666666667,1.6926193572078814,1.216253425435654
1.12,1.6874556332100366,1.207556658745551
1.1333333333333333,1.6823031029640914,1.1988984766844983
1.1466666666666667,1.6771618020515358,1.1902790553893503
1.1600000000000001,1.6720317632273793,1.1816985700068792
1.1733333333333333,1.6669130165669106,1.1731571942992716
1.1866666666666668,1.6618055896105965,1.1646551002682624
1.2000000000000002,1.6567095075091516,1.1561924577949074
1.2133333333333334,1.651624793170781,1.147769434291948
1.2266666666666668,1.6465514674126718,1.139386194444455
1.24,1.6414895491180612,1.1310429000433282
1.2533333333333334,1.6364390551282526,1.1227397095684242
1.2666666666666668,1.6314000003556741,1.114476778000395
1.28,1.6263723980752158,1.106254256595797
1.2933333333333334,1.6213562599140263,1.0980722926781876
1.3066666666666666,1.6163515959499923,1.0899310294463647
1.32,1.611358414802029,1.0818306057988651
1.3333333333333335,1.6063767237129798,1.073771156173838
1.3466666666666667,1.6014065286258672,1.0657528104033862
1.36,1.5964478342543054,1.0577756935814377
1.3733333333333335,1.591500644147834,1.049839925944164
1.3866666666666667,1.5865649607529804,1.0419456227619552
1.4000000000000001,1.5816407854708479,1.0340928942419378
1.4133333333333333,1.5767281187120432,1.0262818454399618
1.4266666666666667,1.5718269599497474,1.0185125761809979
1.4400000000000002,1.566937307771764,1.0107851809868191
1.4533333333333334,1.5620591599323739,1.0030997490098492
1.4666666666666668,1.5571925134048286,0.9954563639740605
1.4800000000000002,1.5523373644353398,0.9878551042019272
1.4933333333333334,1.547493708599401,0.9802960425555898
1.5066666666666668,1.5426615408613227,0.972779246382096
1.52,1.5378408556378416,0.9653047775139209
1.5333333333333334,1.5330316468138965,0.9578726922590335
1.5466666666666669,1.5282339075243823,0.9504830413974106
1.56,1.5234476304928266,0.9431358701836821
1.5733333333333335,1.518672807983553,0.9358312183556473
1.5866666666666667,1.513909431813266,0.928569120148335
1.6,1.509157493385824,0.921349604313333
1.6133333333333335,1.5044169837234402,0.9141726941430738
1.6266666666666667,1.4996878934946372,0.9070384074997728
1.6400000000000001,1.4949702130392963,0.8999467568487209
1.6533333333333335,1.4902639323911642,0.8928977492956115
1.6666666666666667,1.4855690412981473,0.8858913866275876
1.6800000000000002,1.4808855292407528,0.8789276653576966
1.6933333333333334,1.4762133854490391,0.8720065767724298
1.7066666666666668,1.4715525989184288,0.8651281069820081
1.7200000000000002,1.4669031584247292,0.8582922369730986
1.7333333333333334,1.462265052538762,0.8514989426640758
1.7466666666666668,1.4576382696409336,0.844748194975064
1.76,1.453022797936142,0.8380399598866528
1.7733333333333334,1.4484186254693756,0.8313741984963563
1.7866666666666668,1.4438257401424037,0.8247508670871907
1.8,1.4392441297319176,0.8181699171966987
1.8133333333333335,1.4346737819095228,0.8116312956872027
1.8266666666666669,1.4301146842639614,0.8051349448172448
1.84,1.4255668243259634,0.7986808023141413
1.8533333333333335,1.4210301895961142,0.7922688014475914
1.8666666666666667,1.416504767410102,0.7858988711043053
1.8800000000000001,1.411990544927341,0.77957093586359
1.8933333333333335,1.4074875093455999,0.7732849160738543
1.9066666666666667,1.4029956477986292,0.767040727930006
1.9200000000000002,1.3985149473678868,0.7608382835516806
1.9333333333333333,1.3940453950926466,0.7546774910623072
1.9466666666666668,1.3895869779785586,0.748558254668937
1.9600000000000002,1.3851396830047957,0.7424804747428564
1.9733333333333334,1.3807034971299408,0.7364440479009278
1.9866666666666668,1.376278407296753,0.7304488670876472
2.0,1.371864400435982,0.7244948216579166
2.0133333333333336,1.3674614634693678,0.7185817974599378
2.026666666666667,1.36306958331198,0.7127096768935491
2.04,1.358688746874058,0.7068783390062214
2.0533333333333337,1.3543189410625003,0.7010876595785169
2.066666666666667,1.3499601527821699,0.6953375111973071
2.08,1.3456123689371555,0.6896277633373893
2.0933333333333333,1.3412755764321753,0.6839582824422676
2.106666666666667,1.3369497621742537,0.6783289320040874
2.12,1.3326349130748636,0.6727395726427767
2.1333333333333333,1.3283310160526682,0.6671900621844041
2.146666666666667,1.324038058037056,0.6616802557388107
2.16,1.319756025972614,0.6562100057765377
2.1733333333333333,1.3154849068247112,0.6507791622051143
2.186666666666667,1.3112246875863771,0.6453875724447459
2.2,1.3069753552866221,0.6400350815034572
2.2133333333333334,1.3027368970003894,0.6347215320517562
2.226666666666667,1.2985092998603096,0.6294467644968763
2.24,1.294292550962689,0.6242106170566666
2.2533333333333334,1.2900866372905402,0.6190129258331969
2.2666666666666666,1.2858915459493714,0.613853524886156
2.2800000000000002,1.281707264058048,0.6087322463061162
2.2933333333333334,1.277533778748884,0.6036489202877524
2.3066666666666666,1.2733710771694255,0.5986033752030785
2.3200000000000003,1.2692191464836327,0.5935954376521051
2.3333333333333335,1.2650779738725255,0.5886249325126761
2.3466666666666667,1.2609475465343314,0.5836916830513306
2.3600000000000003,1.2568278516841997,0.57879551096753
2.3733333333333335,1.2527188765535309,0.5739362364597749
2.3866666666666667,1.24862060838898,0.5691136782907577
2.4000000000000004,1.2445330344511927,0.5643276538510874
2.4133333333333336,1.2404561420133147,0.5595779792216902
2.4266666666666667,1.2363899183593585,0.5548644692348962
2.44,1.2323343507824471,0.5501869375343017
2.4533333333333336,1.2282894265830342,0.545545196633456
2.466666666666667,1.2242551330671227,0.5409390579734359
2.48,1.220231457544562,0.5363683319793917
2.4933333333333336,1.2162183873274726,0.5318328281161173
2.506666666666667,1.2122159097288645,0.5273323549427431
2.52,1.2082240120615007,0.5228667201666075
2.5333333333333337,1.2042426816370753,0.5184357306964048
2.546666666666667,1.2002719057657572,0.5140391926946913
2.56,1.1963116717561775,0.5096769116298322
2.5733333333333337,1.1923619669158942,0.5053486923274837
2.586666666666667,1.1884227785524333,0.5010543390217015
2.6,1.1844940939749318,0.4967936554057714
2.6133333333333333,1.1805759004964795,0.4925664446828607
2.626666666666667,1.176668185437194,0.48837250961609086
2.64,1.1727709361281242,0.48421165253356224
2.6533333333333333,1.1688841399156291,0.4800836753948882
2.666666666666667,1.1650077840518684,0.4759883798548748
2.68,1.161141855742199,0.471925567289502
2.6933333333333334,1.157286342234124,0.4678950388389694
2.706666666666667,1.1534412307588908,0.46389659544943707
2.72,1.1496065085308826,0.4599300379134948
2.7333333333333334,1.1457821627469114,0.45599516690942504
2.746666666666667,1.1419681805854005,0.4520917830392851
2.7600000000000002,1.1381645492054708,0.448219686865894
2.7733333333333334,1.1343712557459376,0.4443786789487566
2.7866666666666666,1.1305882873242472,0.44056855987900106
2.8000000000000003,1.1268156310353437,0.4367891303133907
2.8133333333333335,1.123053273950481,0.4330401910074556
2.8266666666666667,1.1193012031160048,0.42932154284784435
2.8400000000000003,1.115559405552098,0.4256329868839358
2.8533333333333335,1.1118278682515201,0.42197432435879617
2.8666666666666667,1.1081065781783266,0.41834535673955525
2.8800000000000003,1.1043955222666142,0.41474588574727
2.8933333333333335,1.1006946874192731,0.4111757133863597
2.9066666666666667,1.097004060506774,0.40763464197368854
2.9200000000000004,1.0933236283660026,0.404122474167375
2.9333333333333336,1.089653377799148,0.4006390129954186
2.9466666666666668,1.0859932955726623,0.39718406188421623
2.9600000000000004,1.0823433684163013,0.39375742468706043
2.9733333333333336,1.0787035830222633,0.39035890569354387
2.986666666666667,1.0750739260444313,0.38698830961853997
3.0,1.0714543840977466,0.3836454416893024
3.0133333333333336,1.0678449437577042,0.3803301076415074
3.026666666666667,1.0642455915600115,0.37704211373995583
3.04,1.0606563140003986,0.37378126680033136
3.0533333333333337,1.0570770975346095,0.37054737421005657
3.066666666666667,1.0535079285785858,0.3673402439482647
3.08,1.0499487935088494,0.3641596846049386
3.0933333333333337,1.046399678663111,0.3610055053992522
3.106666666666667,1.0428605703411031,0.35787751619714725
3.12,1.0393314547978159,0.354775527528198
3.1333333333333337,1.0358123182015198,0.35169935060180174
3.146666666666667,1.032303146689793,0.3486487973227455
3.16,1.0288039263592448,0.34562368030619073
3.1733333333333333,1.0253146432599536,0.3426238128921321
3.186666666666667,1.0218352833945261,0.33964900915937063
3.2,1.0183658327172476,0.33669908393906933
3.2133333333333334,1.0149062771333373,0.33377385282792427
3.226666666666667,1.0114566024982643,0.33087313220102205
3.24,1.0080167946171676,0.32799673922443334
3.2533333333333334,1.0045868392443265,0.3251444918675971
3.266666666666667,1.0011667220827052,0.32231620891556334
3.2800000000000002,0.9977564287835561,0.3195117099811388
3.2933333333333334,0.9943559449460816,0.31673081551700816
3.306666666666667,0.990965256117136,0.3139733468278948
3.3200000000000003,0.9875843477909709,0.3112391260828089
3.3333333333333335,0.9842132054090238,0.30852797630611273
3.3466666666666667,0.9808518143597303,0.305839721363365
3.3600000000000003,0.9775001599783627,0.3031741860248498
3.3733333333333335,0.9741582275468899,0.3005311959481213
3.3866666666666667,0.9708260022938525,0.29791057768528256
3.4000000000000004,0.9675034693942361,0.2953121586906727
3.4133333333333336,0.9641906139693609,0.2927357673280082
3.4266666666666667,0.9608874210867598,0.2901812328769915
3.4400000000000004,0.9575938757600461,0.28764838553942473
3.4533333333333336,0.9543099629487728,0.28513705644484294
3.466666666666667,0.951035667558272,0.28264707765568853
3.4800000000000004,0.9477709744394585,0.28017828217206536
3.4933333333333336,0.9445158683886239,0.2777305039360858
3.506666666666667,0.9412703341471671,0.27530357783584547
3.52,0.9380343564013103,0.27289733970906327
3.5333333333333337,0.9348079197817473,0.2705116263463939
3.546666666666667,0.9315910088632535,0.26814627549447634
3.56,0.9283836081642248,0.26580112585872245
3.5733333333333337,0.9251857021461737,0.2634760171058969
3.586666666666667,0.9219972752131311,0.26117078986651315
3.6,0.918818311710997,0.2588852857370897
3.6133333333333337,0.9156487959362594,0.2566193472822925
3.626666666666667,0.9124887121520989,0.25437281803701395
3.64,0.9093380445512651,0.25214554250840987
3.6533333333333338,0.9061967772719602,0.24993736617794546
3.666666666666667,0.9030648943988998,0.24774813550348768
3.68,0.8999423799631968,0.24557769792148504
3.6933333333333334,0.8968292179423207,0.24342590184926227
3.706666666666667,0.8937253922601411,0.24129259668749511
3.72,0.890630886787038,0.2391776328158687
3.7333333333333334,0.8875456853400834,0.23708086155251035
3.746666666666667,0.8844697716832607,0.2350021352067881
3.7600000000000002,0.8814031295277478,0.23294130706829752
3.7733333333333334,0.8783457425322266,0.230898231401243
3.786666666666667,0.8752975943032291,0.22887276344375262
3.8000000000000003,0.8722586683954998,0.226864759406967
3.8133333333333335,0.8692289483123794,0.2248740764739241
3.826666666666667,0.8662084175061889,0.2229005727982546
3.8400000000000003,0.8631970593786178,0.22094410750268523
3.8533333333333335,0.8601948572810924,0.21900454067738717
3.8666666666666667,0.8572017945151371,0.21708173337815084
3.8800000000000003,0.8542178543327065,0.21517554762443208
3.8933333333333335,0.8512430199364786,0.2132858463972552
3.9066666666666667,0.8482772744801123,0.211412493637012
3.9200000000000004,0.8453206010684494,0.20955535424114824
3.9333333333333336,0.8423729827576691,0.20771429406177006
3.9466666666666668,0.8394344025553604,0.20588917990317748
3.9600000000000004,0.8365048434205343,0.20407987951933781
3.9733333333333336,0.833584288263548,0.20228626161132163
3.986666666666667,0.8306727199459386,0.20050819582470997
4.0,0.827770121280161,0.19874555274700123


==> anc/data/path_onset_fit_summary.csv <==
node_count,graph_distance_q,fit_low,fit_high,fitted_power,log_prefactor,precision_digits,rk4_step
4,2,0.0003,0.003,1.99238931847472,0.8554310407437254,60,1e-05
6,3,0.0003,0.003,2.9995006738958963,-2.9017043125609705,60,1e-05
8,4,0.0003,0.003,3.994739533491443,-2.709614644483976,60,1e-05


==> anc/data/path_onset_high_precision.csv <==
node_count,graph_distance_q,accumulated_rg_time,diameter_decrease,effective_exponent
4,2,1e-05,2.4971710906587015e-10,1.9999127695312329
4,2,2e-05,9.988080429541773e-10,1.9998737278636476
4,2,3e-05,2.247182230325331e-09,1.9998151881327928
4,2,4e-05,3.994749124664787e-09,1.99975564037549
4,2,5e-05,6.241418204273758e-09,1.9996957328620226
4,2,6e-05,8.987098972259929e-09,1.9996356568074987
4,2,7e-05,1.2231700956528167e-08,1.9995754902675316
4,2,8e-05,1.597513370977126e-08,1.999515271301334
4,2,9e-05,2.021730680946062e-08,1.9994550207406405
4,2,0.0001,2.4958129857837043e-08,1.9993947509647967
4,2,0.00011,3.019751248190142e-08,1.9993344697994075
4,2,0.00012,3.593536433340549e-08,1.9992741824363804
4,2,0.00013,4.217159508884258e-08,1.9992138924570213
4,2,0.00014,4.890611444943835e-08,1.9991536024118943
4,2,0.00015,5.613883214114157e-08,1.9990933141670553
4,2,0.00016,6.386965791461485e-08,1.9990330291189764
4,2,0.00017,7.209850154522539e-08,1.9989727483336424
4,2,0.00018,8.08252728330358e-08,1.9989124726387502
4,2,0.00019,9.004988160279483e-08,1.9988522026866633
4,2,0.0002,9.977223770392813e-08,1.9987919389983233
4,2,0.00021,1.099922510105291e-07,1.998731681994741
4,2,0.00022,1.207098314213496e-07,1.998671432019819
4,2,0.00023,1.3192488885979075e-07,1.9986111893570637
4,2,0.00024,1.4363733327389374e-07,1.9985509542421198
4,2,0.00025,1.5584707463633068e-07,1.9984907268728023
4,2,0.00026,1.685540229443953e-07,1.998430507415577
4,2,0.00027,1.8175808821999379e-07,1.9983702960123253
4,2,0.00028,1.9545918050963566e-07,1.9983100927840667
4,2,0.00029,2.0965720988442453e-07,1.9982498978347678
4,2,0.0003,2.2435208644004885e-07,1.9981897112542981
4,2,0.00031,2.3954372029677296e-07,1.998129533120533
4,2,0.00032,2.5523202159942755e-07,1.998069363501287
4,2,0.00033,2.71416900517401e-07,1.9980092024559326
4,2,0.00034,2.880982672446296e-07,1.9979490500363681
4,2,0.00035,3.05276031999589e-07,1.9978889062888356
4,2,0.00036,3.2295010502528454e-07,1.9978287712534097
4,2,0.00037,3.411203965892426e-07,1.9977686449661292
4,2,0.00038,3.597868169835008e-07,1.997708527458883
4,2,0.00039,3.789492765245997e-07,1.9976484187598658
4,2,0.0004,3.986076855535729e-07,1.9975883188941452
4,2,0.00041,4.187619544359382e-07,1.9975282278846294
4,2,0.00042,4.394119935616886e-07,1.9974681457512702
4,2,0.00043,4.6055771334528303e-07,1.9974080725122008
4,2,0.00044,4.821990242256373e-07,1.9973480081837351
4,2,0.00045,5.043358366661148e-07,1.997287952780141
4,2,0.00046,5.269680611545177e-07,1.9972279063147766
4,2,0.00047,5.500956082030776e-07,1.9971678687993517
4,2,0.00048,5.737183883484465e-07,1.997107840244439
4,2,0.00049,5.978363121516875e-07,1.9970478206596454
4,2,0.0005,6.224492901982663e-07,1.996987810053497
4,2,0.00051,6.475572330980413e-07,1.9969278084337816
4,2,0.00052,6.731600514852554e-07,1.9968678158073772
4,2,0.00053,6.992576560185261e-07,1.9968078321804796
4,2,0.00054,7.258499573808368e-07,1.9967478575590576
4,2,0.00055,7.529368662795277e-07,1.9966878919477153
4,2,0.00056,7.805182934462868e-07,1.996627935351171
4,2,0.00057,8.085941496371408e-07,1.996567987773517
4,2,0.00058,8.371643456324459e-07,1.9965080492180505
4,2,0.00059,8.662287922368789e-07,1.9964481196882957
4,2,0.0006,8.957874002794281e-07,1.9963881991869812
4,2,0.00061,9.258400806133842e-07,1.9963282877163806
4,2,0.00062,9.563867441163313e-07,1.996268385278995
4,2,0.00063,9.874273016901382e-07,1.996208491876473
4,2,0.00064,1.0189616642609482e-06,1.996148607510463
4,2,0.00065,1.0509897427791719e-06,1.9960887321824998
4,2,0.00066,1.0835114482194765e-06,1.996028865893436
4,2,0.00067,1.1165266915807776e-06,1.9959690086444084
4,2,0.00068,1.1500353838862304e-06,1.995909160436213
4,2,0.00069,1.1840374361832197e-06,1.995849321269361
4,2,0.0007,1.218532759543352e-06,1.9957894911442509
4,2,0.00071,1.2535212650624455e-06,1.9957296700611096
4,2,0.00072,1.2890028638605226e-06,1.9956698580201078
4,2,0.00073,1.3249774670817987e-06,1.995610055021075
4,2,0.00074,1.3614449858946754e-06,1.9955502610640679
4,2,0.00075,1.3984053314917297e-06,1.9954904761488592
4,2,0.00076,1.4358584150897066e-06,1.9954307002748237
4,2,0.00077,1.4738041479295088e-06,1.9953709334414498
4,2,0.00078,1.5122424412761889e-06,1.9953111756483395
4,2,0.00079,1.551173206418939e-06,1.9952514268949244
4,2,0.0008,1.5905963546710832e-06,1.9951916871804087
4,2,0.00081,1.6305117973700676e-06,1.995131956503883
4,2,0.00082,1.6709194458774525e-06,1.9950722348644376
4,2,0.00083,1.7118192115789015e-06,1.9950125222611632
4,2,0.00084,1.7532110058841747e-06,1.9949528186929228
4,2,0.00085,1.7950947402271183e-06,1.9948931241590344
4,2,0.00086,1.8374703260656564e-06,1.9948334386577926
4,2,0.00087,1.8803376748817815e-06,1.9947737621885153
4,2,0.00088,1.9236966981815463e-06,1.9947140947494972
4,2,0.00089,1.967547307495054e-06,1.9946544363397152
4,2,0.0009,2.0118894143764495e-06,1.9945947869579186
4,2,0.00091,2.056722930403912e-06,1.9945351466022885
4,2,0.00092,2.1020477671796427e-06,1.994475515272029
4,2,0.00093,2.14786383632986e-06,1.9944158929653213
4,2,0.00094,2.194171049504787e-06,1.9943562796802325
4,2,0.00095,2.2409693183786454e-06,1.994296675415967
4,2,0.00096,2.2882585546496446e-06,1.9942370801707057
4,2,0.00097,2.3360386700399732e-06,1.994177493942857
4,2,0.00098,2.384309576295792e-06,1.9941179167309429
4,2,0.00099,2.4330711851872223e-06,1.9940583485328034
4,2,0.001,2.482323408508338e-06,1.9939987893470743
4,2,0.00101,2.5320661580771585e-06,1.9939392391723914
4,2,0.00102,2.5822993457356374e-06,1.9938796980065945
4,2,0.00103,2.6330228833496545e-06,1.9938201658479784
4,2,0.00104,2.6842366828090075e-06,1.9937606426949515
4,2,0.00105,2.735940656027402e-06,1.993701128545581
4,2,0.00106,2.788134714942444e-06,1.9936416233981618
4,2,0.00107,2.8408187715156296e-06,1.993582127250761
4,2,0.00108,2.8939927377323383e-06,1.9935226401015598
4,2,0.00109,2.947656525601821e-06,1.9934631619490801
4,2,0.0011,3.001810047157194e-06,1.993403692790821
4,2,0.00111,3.056453214455429e-06,1.9933442326251907
4,2,0.00112,3.111585939577344e-06,1.9932847814502566
4,2,0.00113,3.1672081346275947e-06,1.9932253392641996
4,2,0.00114,3.223319711734666e-06,1.9931659060650873
4,2,0.00115,3.279920583050864e-06,1.993106481850873
4,2,0.00116,3.337010660752304e-06,1.993047066619397
4,2,0.00117,3.394589857038905e-06,1.992987660369181
4,2,0.00118,3.452658084134381e-06,1.9929282630980651
4,2,0.00119,3.511215254286229e-06,1.9928688748038894
4,2,0.0012,3.570261279765722e-06,1.9928094954848348
4,2,0.00121,3.6297960728679027e-06,1.9927501251385138
4,2,0.00122,3.68981954591157e-06,1.9926907637635622
4,2,0.00123,3.750331611239273e-06,1.9926314113577064
4,2,0.00124,3.8113321812173033e-06,1.9925720679185588
4,2,0.00125,3.872821168235683e-06,1.9925127334445278
4,2,0.00126,3.934798484708157e-06,1.9924534079335672
4,2,0.00127,3.9972640430721875e-06,1.9923940913831757
4,2,0.00128,4.0602177557889416e-06,1.992334783791648
4,2,0.00129,4.1236595353432816e-06,1.992275485156938
4,2,0.0013,4.18758929424376e-06,1.9922161954767716
4,2,0.00131,4.252006945022608e-06,1.9921569147492164
4,2,0.00132,4.31691240023573e-06,1.992097642972226
4,2,0.00133,4.38230557246269e-06,1.9920383801435264
4,2,0.00134,4.448186374306705e-06,1.991979126261299
4,2,0.00135,4.514554718394638e-06,1.991919881323156
4,2,0.00136,4.581410517376989e-06,1.991860645327165
4,2,0.00137,4.648753683927882e-06,1.9918014182709385
4,2,0.00138,4.7165841307450626e-06,1.9917422001531122
4,2,0.00139,4.7849017705498845e-06,1.9916829909707303
4,2,0.0014,4.853706516087302e-06,1.9916237907218601
4,2,0.00141,4.922998280125864e-06,1.9915645994047964
4,2,0.00142,4.992776975457699e-06,1.9915054170170379
4,2,0.00143,5.063042514898515e-06,1.991446243556652
4,2,0.00144,5.133794811287583e-06,1.9913870790214787
4,2,0.00145,5.205033777487732e-06,1.9913279234090169
4,2,0.00146,5.276759326385341e-06,1.9912687767173338
4,2,0.00147,5.348971370890327e-06,1.9912096389443832
4,2,0.00148,5.421669823936142e-06,1.9911505100882323
4,2,0.00149,5.494854598479757e-06,1.99109139014638
4,2,0.0015,5.568525607501659e-06,1.99103227911678
4,2,0.00151,5.64268276400584e-06,1.990973176997386
4,2,0.00152,5.717325981019789e-06,1.9909140837856967
4,2,0.00153,5.792455171594481e-06,1.9908549994797795
4,2,0.00154,5.868070248804374e-06,1.9907959240777018
4,2,0.00155,5.944171125747395e-06,1.990736857577076
4,2,0.00156,6.020757715544931e-06,1.9906777999754013
4,2,0.00157,6.097829931341827e-06,1.9906187512713132
4,2,0.00158,6.175387686306368e-06,1.9905597114618558
4,2,0.00159,6.253430893630279e-06,1.990500680544983
4,2,0.0016,6.33195946652871e-06,1.990441658519103
4,2,0.00161,6.4109733182402305e-06,1.990382645381601
4,2,0.00162,6.4904723620268216e-06,1.9903236411304306
4,2,0.00163,6.570456511173865e-06,1.9902646457628634
4,2,0.00164,6.650925678990134e-06,1.990205659277649
4,2,0.00165,6.731879778807789e-06,1.9901466816721722
4,2,0.00166,6.813318723982365e-06,1.990087712944046
4,2,0.00167,6.895242427892764e-06,1.990028753091451
4,2,0.00168,6.9776508039412455e-06,1.9899698021116592
4,2,0.00169,7.060543765553421e-06,1.9899108600028512
4,2,0.0017,7.143921226178243e-06,1.9898519267632082
4,2,0.00171,7.227783099287996e-06,1.989793002389888
4,2,0.00172,7.312129298378289e-06,1.989734086881299
4,2,0.00173,7.396959736968046e-06,1.9896751802348263
4,2,0.00174,7.482274328599501e-06,1.9896162824481962
4,2,0.00175,7.568072986838181e-06,1.989557393519135
4,2,0.00176,7.654355625272909e-06,1.9894985134462786
4,2,0.00177,7.741122157515785e-06,1.9894396422268983
4,2,0.00178,7.828372497202183e-06,1.989380779858493
4,2,0.00179,7.916106557990742e-06,1.9893219263394712
4,2,0.0018,8.004324253563354e-06,1.989263081666877
4,2,0.00181,8.093025497625165e-06,1.9892042458388914
4,2,0.00182,8.18221020390455e-06,1.9891454188539228
4,2,0.00183,8.271878286153121e-06,1.98908660070947
4,2,0.00184,8.362029658145708e-06,1.9890277914025773
4,2,0.00185,8.452664233680357e-06,1.988968990931653
4,2,0.00186,8.543781926578314e-06,1.9889101992946507
4,2,0.00187,8.635382650684025e-06,1.9888514164890694
4,2,0.00188,8.72746631986512e-06,1.98879264251309
4,2,0.00189,8.820032848012413e-06,1.9887338773635292
4,2,0.0019,8.913082149039882e-06,1.9886751210394777
4,2,0.00191,9.00661413688467e-06,1.9886163735379796
4,2,0.00192,9.100628725507074e-06,1.9885576348569884
4,2,0.00193,9.195125828890534e-06,1.9884989049940032
4,2,0.00194,9.290105361041629e-06,1.988440183947887
4,2,0.00195,9.38556723599006e-06,1.988381471715229
4,2,0.00196,9.481511367788655e-06,1.9883227682946654
4,2,0.00197,9.577937670513348e-06,1.9882640736834674
4,2,0.00198,9.674846058263175e-06,1.9882053878793613
4,2,0.00199,9.772236445160267e-06,1.9881467108803008
4,2,0.002,9.870108745349843e-06,1.988088042684467
4,2,0.00201,9.968462873000195e-06,1.988029383289586
4,2,0.00202,1.0067298742302684e-05,1.9879707326929292
4,2,0.00203,1.0166616267471733e-05,1.987912090892678
4,2,0.00204,1.0266415362744814e-05,1.9878534578865583
4,2,0.00205,1.0366695942382446e-05,1.9877948336727513
4,2,0.00206,1.046745792066818e-05,1.9877362182485285
4,2,0.00207,1.0568701211908589e-05,1.9876776116116162
4,2,0.00208,1.0670425730433272e-05,1.9876190137597405
4,2,0.00209,1.0772631390594831e-05,1.987560424691992
4,2,0.0021,1.0875318106768874e-05,1.9875018444045054
4,2,0.00211,1.0978485793353995e-05,1.9874432728959164
4,2,0.00212,1.1082134364771777e-05,1.9873847101641786
4,2,0.00213,1.1186263735466777e-05,1.987326156206791
4,2,0.00214,1.1290873819906519e-05,1.987267611021025
4,2,0.00215,1.1395964532581485e-05,1.9872090746061986
4,2,0.00216,1.1501535788005109e-05,1.987150546958219
4,2,0.00217,1.1607587500713765e-05,1.9870920280759492
4,2,0.00218,1.1714119585266763e-05,1.987033517957343
4,2,0.00219,1.1821131956246335e-05,1.9869750166001268
4,2,0.0022,1.1928624528257632e-05,1.9869165240017992
4,2,0.00221,1.2036597215928711e-05,1.9868580401600866
4,2,0.00222,1.2145049933910532e-05,1.98679956507317
4,2,0.00223,1.2253982596876946e-05,1.9867410987385483
4,2,0.00224,1.2363395119524683e-05,1.9866826411541751
4,2,0.00225,1.2473287416573352e-05,1.9866241923177768
4,2,0.00226,1.258365940276543e-05,1.9865657522273068
4,2,0.00227,1.2694510992866243e-05,1.9865073208804915
4,2,0.00228,1.2805842101663978e-05,1.9864488982752846
4,2,0.00229,1.2917652643969656e-05,1.9863904844091849
4,2,0.0023,1.3029942534617135e-05,1.9863320792796912
4,2,0.00231,1.3142711688463093e-05,1.9862736828861216
4,2,0.00232,1.3255960020387028e-05,1.9862152952241559
4,2,0.00233,1.3369687445291244e-05,1.9861569162933392
4,2,0.00234,1.3483893878100848e-05,1.9860985460909433
4,2,0.00235,1.359857923376373e-05,1.9860401846142395
4,2,0.00236,1.3713743427250572e-05,1.9859818318618636
4,2,0.00237,1.3829386373554828e-05,1.9859234878306324
4,2,0.00238,1.3945507987692714e-05,1.985865152519409
4,2,0.00239,1.4062108184703207e-05,1.9858068259256925
4,2,0.0024,1.4179186879648035e-05,1.9857485080469814
4,2,0.00241,1.4296743987611666e-05,1.985690198880775
4,2,0.00242,1.4414779423701297e-05,1.9856318984261634
4,2,0.00243,1.4533293103046857e-05,1.985573606680191
4,2,0.00244,1.4652284940800985e-05,1.9855153236394472
4,2,0.00245,1.4771754852139032e-05,1.9854570493041592
4,2,0.00246,1.4891702752259046e-05,1.985398783671144
4,2,0.00247,1.5012128556381768e-05,1.9853405267369908
4,2,0.00248,1.5133032179750622e-05,1.9852822785014723
4,2,0.00249,1.5254413537631706e-05,1.9852240389607232
4,2,0.0025,1.5376272545313785e-05,1.9851658081131518
4,2,0.00251,1.5498609118108284e-05,1.985107585958076
4,2,0.00252,1.5621423171349275e-05,1.985049372490721
4,2,0.00253,1.5744714620393473e-05,1.9849911677101773
4,2,0.00254,1.5868483380620227e-05,1.9849329716146258
4,2,0.00255,1.599272936743151e-05,1.9848747842013381
4,2,0.00256,1.6117452496251913e-05,1.9848166054687226
4,2,0.00257,1.6242652682528637e-05,1.9847584354140508
4,2,0.00258,1.6368329841731483e-05,1.9847002740352764
4,2,0.00259,1.649448388935284e-05,1.9846421213301255
4,2,0.0026,1.6621114740907685e-05,1.9845839772963245
4,2,0.00261,1.6748222311933568e-05,1.984525841931827
4,2,0.00262,1.6875806517990614e-05,1.984467715234814
4,2,0.00263,1.7003867274661497e-05,1.9844095972030118
4,2,0.00264,1.7132404497551446e-05,1.9843514878336919
4,2,0.00265,1.7261418102288237e-05,1.9842933871250352
4,2,0.00266,1.7390908004522175e-05,1.9842352950749955
4,2,0.00267,1.752087411992609e-05,1.984177211681299
4,2,0.00268,1.765131636419534e-05,1.9841191369412172
4,2,0.00269,1.7782234653047783e-05,1.9840610708538406
4,2,0.0027,1.7913628902223782e-05,1.9840030134162134
4,2,0.00271,1.8045499027486195e-05,1.9839449646260618
4,2,0.00272,1.8177844944620363e-05,1.9838869244813395
4,2,0.00273,1.8310666569434105e-05,1.9838288929797727
4,2,0.00274,1.844396381775771e-05,1.983770870119315
4,2,0.00275,1.8577736605443926e-05,1.9837128558979202
4,2,0.00276,1.8711984848367955e-05,1.9836548503137692
4,2,0.00277,1.8846708462427445e-05,1.9835968533641335
4,2,0.00278,1.8981907363542473e-05,1.983538865046512
4,2,0.00279,1.9117581467655556e-05,1.9834808853590857
4,2,0.0028,1.9253730690731618e-05,1.9834229143000357
4,2,0.00281,1.9390354948758007e-05,1.9833649518668608
4,2,0.00282,1.9527454157744463e-05,1.9833069980579694
4,2,0.00283,1.9665028233723128e-05,1.9832490528701783
4,2,0.00284,1.9803077092748533e-05,1.9831911163023506
4,2,0.00285,1.994160065089758e-05,1.9831331883510757
4,2,0.00286,2.0080598824269553e-05,1.9830752690156714
4,2,0.00287,2.0220071528986093e-05,1.9830173582927273
4,2,0.00288,2.0360018681191188e-05,1.9829594561811064
4,2,0.00289,2.050044019705119e-05,1.9829015626780802
4,2,0.0029,2.0641335992754775e-05,1.9828436777811476
4,2,0.00291,2.0782705984512954e-05,1.9827858014889443
4,2,0.00292,2.0924550088559063e-05,1.9827279337985146
4,2,0.00293,2.1066868221148745e-05,1.9826700747087216
4,2,0.00294,2.1209660298559956e-05,1.9826122242166093
4,2,0.00295,2.1352926237092946e-05,1.982554382319904
4,2,0.00296,2.1496665953070255e-05,1.9824965490170143
4,2,0.00297,2.164087936283671e-05,1.9824387243058936
4,2,0.00298,2.1785566382759407e-05,1.9823809081838135
4,2,0.00299,2.19307269292277e-05,1.9823231006487276
4,2,0.003,2.2076360918653217e-05,1.9822653016981349
4,2,0.00301,2.2222468267469818e-05,1.982207511330671
4,2,0.00302,2.2369048892133616e-05,1.9821497295447443
4,2,0.00303,2.2516102709122954e-05,1.9820919563362622
4,2,0.00304,2.26636296349384e-05,1.9820341917045425
4,2,0.00305,2.2811629586102736e-05,1.9819764356470841
4,2,0.00306,2.2960102479160957e-05,1.9819186881616133
4,2,0.00307,2.3109048230680255e-05,1.9818609492458563
4,2,0.00308,2.325846675725002e-05,1.9818032188982215
4,2,0.00309,2.340835797548182e-05,1.9817454971162078
4,2,0.0031,2.3558721802009405e-05,1.9816877838973141
4,2,0.00311,2.370955815348869e-05,1.9816300792401762
4,2,0.00312,2.3860866946597758e-05,1.9815723831416108
4,2,0.00313,2.4012648098036832e-05,1.9815146956007084
4,2,0.00314,2.4164901524528286e-05,1.9814570166147405
4,2,0.00315,2.4317627142816636e-05,1.9813993461816608
4,2,0.00316,2.4470824869668516e-05,1.9813416842985134
4,2,0.00317,2.462449462187269e-05,1.9812840309637068
4,2,0.00318,2.477863631624002e-05,1.9812263861765587
4,2,0.00319,2.4933249869603497e-05,1.981168749932067
4,2,0.0032,2.508833519881818e-05,1.9811111222297768
4,2,0.00321,2.5243892220761234e-05,1.9810535030685514
4,2,0.00322,2.5399920852331903e-05,1.980995892444298
4,2,0.00323,2.5556421010451494e-05,1.9809382903558799
4,2,0.00324,2.571339261206339e-05,1.9808806968007957
4,2,0.00325,2.587083557413302e-05,1.980823111777454
4,2,0.00326,2.602874981364787e-05,1.9807655352831262
4,2,0.00327,2.618713524761746e-05,1.9807079673155386
4,2,0.00328,2.6345991793073344e-05,1.9806504078744638
4,2,0.00329,2.65053193670691e-05,1.980592856955127
4,2,0.0033,2.6665117886680323e-05,1.9805353145559366
4,2,0.00331,2.682538726900462e-05,1.9804777806755283
4,2,0.00332,2.698612743116159e-05,1.9804202553118557
4,2,0.00333,2.7147338290292832e-05,1.9803627384626452
4,2,0.00334,2.7309019763561924e-05,1.9803052301260777
4,2,0.00335,2.7471171768154423e-05,1.9802477302987427
4,2,0.00336,2.7633794221277857e-05,1.980190238979958
4,2,0.00337,2.779688704016171e-05,1.980132756166313
4,2,0.00338,2.7960450142057425e-05,1.9800752818564433
4,2,0.00339,2.8124483444238377e-05,1.9800178160483028
4,2,0.0034,2.8288986863999893e-05,1.9799603587400725
4,2,0.00341,2.845396031865922e-05,1.979902909928569
4,2,0.00342,2.8619403725555525e-05,1.9798454696124281
4,2,0.00343,2.878531700204989e-05,1.9797880377893762
4,2,0.00344,2.895170006552531e-05,1.979730614456912
4,2,0.00345,2.9118552833386662e-05,1.979673199613444
4,2,0.00346,2.928587522306072e-05,1.9796157932566985
4,2,0.00347,2.9453667151996144e-05,1.9795583953850837
4,2,0.00348,2.962192853766346e-05,1.9795010059947344
4,2,0.00349,2.9790659297555055e-05,1.9794436250856506
4,2,0.0035,2.9959859349185188e-05,1.9793862526541943
4,2,0.00351,3.0129528610089954e-05,1.979328888699456
4,2,0.00352,3.02996669978273e-05,1.9792715332182524
4,2,0.00353,3.0470274429977e-05,1.9792141862092194
4,2,0.00354,3.064135082414065e-05,1.9791568476703105
4,2,0.00355,3.081289609794169e-05,1.97909951759857
4,2,0.00356,3.098491016902532e-05,1.9790421959910418
4,2,0.00357,3.115739295505859e-05,1.9789848828486356
4,2,0.00358,3.1330344373730324e-05,1.978927578167486
4,2,0.00359,3.150376434275114e-05,1.9788702819448645
4,2,0.0036,3.1677652779853414e-05,1.9788129941784973
4,2,0.00361,3.1852009602791326e-05,1.978755714868612
4,2,0.00362,3.202683472934079e-05,1.9786984440106608
4,2,0.00363,3.220212807729949e-05,1.9786411816046439
4,2,0.00364,3.237788956448685e-05,1.9785839276466959
4,2,0.00365,3.255411910874404e-05,1.978526682134543
4,2,0.00366,3.2730816627933956e-05,1.978469445067276
4,2,0.00367,3.290798203994122e-05,1.9784122164428481
4,2,0.00368,3.308561526267217e-05,1.978354996257849
4,2,0.00369,3.326371621405485e-05,1.9782977845109144
4,2,0.0037,3.3442284812039e-05,1.97824058120068
4,2,0.00371,3.3621320974596066e-05,1.97818338632419
4,2,0.00372,3.380082461971917e-05,1.978126199878261
4,2,0.00373,3.3980795665423105e-05,1.9780690218638028
4,2,0.00374,3.4161234029744335e-05,1.9780118522762677
4,2,0.00375,3.4342139630741e-05,1.9779546911136094
4,2,0.00376,3.452351238649287e-05,1.977897538374691
4,2,0.00377,3.470535221510138e-05,1.9778403940574663
4,2,0.00378,3.4887659034689586e-05,1.9777832581589792
4,2,0.00379,3.507043276340219e-05,1.9777261306774108
4,2,0.0038,3.5253673319405496e-05,1.9776690116113969
4,2,0.00381,3.543738062088745e-05,1.9776119009579816
4,2,0.00382,3.5621554586057575e-05,1.977554798715346
4,2,0.00383,3.580619513314701e-05,1.9774977048812161
4,2,0.00384,3.599130218040848e-05,1.9774406194544554
4,2,0.00385,3.617687564611629e-05,1.9773835424314257
4,2,0.00386,3.636291544856633e-05,1.9773264738116723
4,2,0.00387,3.6549421506076054e-05,1.9772694135913298
4,2,0.00388,3.673639373698446e-05,1.9772123617688067
4,2,0.00389,3.692383205965212e-05,1.977155318343648
4,2,0.0039,3.711173639246114e-05,1.9770982833124435
4,2,0.00391,3.730010665381516e-05,1.977041256672237
4,2,0.00392,3.748894276213935e-05,1.9769842384228014
4,2,0.00393,3.76782446358804e-05,1.9769272285607258
4,2,0.00394,3.786801219350653e-05,1.9768702270844187
4,2,0.00395,3.8058245353507436e-05,1.9768132339920612
4,2,0.00396,3.8248944034394335e-05,1.97675624928047
4,2,0.00397,3.8440108154699916e-05,1.9766992729491903
4,2,0.00398,3.863173763297836e-05,1.9766423049952664
4,2,0.00399,3.882383238780534e-05,1.976585345415515
4,2,0.004,3.9016392337777955e-05,1.9765283942099359
4,2,0.00401,3.92094174015148e-05,1.9764714513758008
4,2,0.00402,3.94029074976559e-05,1.9764145169096992
4,2,0.00403,3.959686254486273e-05,1.9763575908109488
4,2,0.00404,3.9791282461818196e-05,1.9763006730772759
4,2,0.00405,3.998616716722665e-05,1.976243763705952
4,2,0.00406,4.018151657981384e-05,1.976186862695613
4,2,0.00407,4.037733061832694e-05,1.9761299700435302
4,2,0.00408,4.057360920153453e-05,1.9760730857483395
4,2,0.00409,4.0770352248226584e-05,1.976016209808222
4,2,0.0041,4.096755967721447e-05,1.9759593422190846
4,2,0.00411,4.1165231407330916e-05,1.9759024829813825
4,2,0.00412,4.136336735743006e-05,1.9758456320919322
4,2,0.00413,4.156196744638738e-05,1.97578878954846
4,2,0.00414,4.176103159309973e-05,1.975731955349147
4,2,0.00415,4.1960559716485296e-05,1.97567512949081
4,2,0.00416,4.216055173548362e-05,1.9756183119739035
4,2,0.00417,4.236100756905558e-05,1.9755615027938802
4,2,0.00418,4.256192713618338e-05,1.9755047019502854
4,2,0.00419,4.276331035587054e-05,1.9754479094399358
4,2,0.0042,4.29651571471419e-05,1.9753911252619218
4,2,0.00421,4.31674674290436e-05,1.9753343494135152
4,2,0.00422,4.337024112064308e-05,1.9752775818915325
4,2,0.00423,4.3573478141029073e-05,1.9752208226959738
4,2,0.00424,4.3777178409311594e-05,1.975164071823201
4,2,0.00425,4.3981341844621916e-05,1.9751073292713954
4,2,0.00426,4.41859683661126e-05,1.975050595040102
4,2,0.00427,4.4391057892957466e-05,1.9749938691261377
4,2,0.00428,4.4596610344351575e-05,1.9749371515263192
4,2,0.00429,4.480262563951122e-05,1.9748804422392823
4,2,0.0043,4.5009103697673965e-05,1.9748237412641174
4,2,0.00431,4.5216044438098575e-05,1.9747670485980962
4,2,0.00432,4.542344778006504e-05,1.9747103642389447
4,2,0.00433,4.563131364287458e-05,1.9746536881843895
4,2,0.00434,4.5839641945849606e-05,1.9745970204317018
4,2,0.00435,4.604843260833372e-05,1.9745403609813366
4,2,0.00436,4.625768554969174e-05,1.9744837098282915
4,2,0.00437,4.646740068930965e-05,1.9744270669725665
4,2,0.00438,4.66775779465946e-05,1.9743704324114333
4,2,0.00439,4.688821724097493e-05,1.9743138061421632
4,2,0.0044,4.7099318491900134e-05,1.9742571881633921
4,2,0.00441,4.7310881618840844e-05,1.974200578473301
4,2,0.00442,4.7522906541288865e-05,1.974143977069616
4,2,0.00443,4.7735393178757106e-05,1.9740873839505184
4,2,0.00444,4.794834145077963e-05,1.9740307991132795
4,2,0.00445,4.816175127691162e-05,1.9739742225560803
4,2,0.00446,4.8375622576729363e-05,1.9739176542766472
4,2,0.00447,4.8589955269830264e-05,1.9738610942745254
4,2,0.00448,4.880474927583282e-05,1.9738045425451674
4,2,0.00449,4.902000451437663e-05,1.9737479990885731
4,2,0.0045,4.9235720905122374e-05,1.9736914639015595
4,2,0.00451,4.9451898367751796e-05,1.9736349369809432
4,2,0.00452,4.9668536821967723e-05,1.9735784183285432
4,2,0.00453,4.988563618749405e-05,1.9735219079393573
4,2,0.00454,5.0103196384075707e-05,1.9734654058115666
4,2,0.00455,5.0321217331478695e-05,1.9734089119428972
4,2,0.00456,5.053969894949003e-05,1.9733524263324398
4,2,0.00457,5.075864115791777e-05,1.9732959489774657
4,2,0.00458,5.097804387659101e-05,1.9732394798770656
4,2,0.00459,5.119790702535985e-05,1.973183019026692
4,2,0.0046,5.1418230524095386e-05,1.9731265664267994
4,2,0.00461,5.163901429268974e-05,1.97307012207375
4,2,0.00462,5.186025825105601e-05,1.973013685965725
4,2,0.00463,5.20819623191283e-05,1.9729572581022694
4,2,0.00464,5.230412641686168e-05,1.9729008384788358
4,2,0.00465,5.2526750464232185e-05,1.9728444270949694
4,2,0.00466,5.2749834381236825e-05,1.9727880239488513
4,2,0.00467,5.2973378087893576e-05,1.9727316290382078
4,2,0.00468,5.319738150424134e-05,1.9726752423603102
4,2,0.00469,5.342184455033998e-05,1.972618863912885
4,2,0.0047,5.364676714627028e-05,1.9725624936950226
4,2,0.00471,5.3872149212133956e-05,1.9725061317039945
4,2,0.00472,5.4097990668053654e-05,1.9724497779388912
4,2,0.00473,5.432429143417292e-05,1.9723934323960748
4,2,0.00474,5.45510514306562e-05,1.9723370950746357
4,2,0.00475,5.477827057768885e-05,1.9722807659718455
4,2,0.00476,5.500594879547711e-05,1.9722244450849757
4,2,0.00477,5.523408600424809e-05,1.9721681324149358
4,2,0.00478,5.546268212424979e-05,1.9721118279562688
4,2,0.00479,5.569173707575108e-05,1.9720555317098842
4,2,0.0048,5.592125077904168e-05,1.9719992436712346
4,2,0.00481,5.615122315443216e-05,1.9719429638394104
4,2,0.00482,5.638165412225394e-05,1.9718866922116831
4,2,0.00483,5.6612543602859286e-05,1.971830428787598
4,2,0.00484,5.684389151662127e-05,1.9717741735635173
4,2,0.00485,5.7075697783933816e-05,1.971717926538986
4,2,0.00486,5.730796232521163e-05,1.9716616877108208
4,2,0.00487,5.754068506089025e-05,1.971605457077203
4,2,0.00488,5.777386591142602e-05,1.9715492346358587
4,2,0.00489,5.800750479729605e-05,1.9714930203854237
4,2,0.0049,5.824160163899826e-05,1.9714368143231695
4,2,0.00491,5.847615635705132e-05,1.9713806164472771
4,2,0.00492,5.8711168871994704e-05,1.971324426756837
4,2,0.00493,5.894663910438863e-05,1.9712682452482113
4,2,0.00494,5.918256697481407e-05,1.971212071919581
4,2,0.00495,5.941895240387275e-05,1.9711559067704911
4,2,0.00496,5.9655795312187144e-05,1.9710997497977587
4,2,0.00497,5.9893095620400436e-05,1.9710436009986552
4,2,0.00498,6.013085324917656e-05,1.9709874603727258
4,2,0.00499,6.036906811920017e-05,1.9709313279163325
4,2,0.005,6.0607740151176606e-05,1.9708752036299302
4,2,0.00501,6.084686926583192e-05,1.9708190875089713
4,2,0.00502,6.108645538391289e-05,1.970762979551182
4,2,0.00503,6.132649842618695e-05,1.9707068797565626
4,2,0.00504,6.156699831344222e-05,1.970650788122839
4,2,0.00505,6.180795496648752e-05,1.9705947046463734
4,2,0.00506,6.20493683061523e-05,1.9705386293271658
4,2,0.00507,6.229123825328669e-05,1.9704825621629425
4,2,0.00508,6.253356472876148e-05,1.9704265031505201
4,2,0.00509,6.277634765346808e-05,1.9703704522871703
4,2,0.0051,6.301958694831856e-05,1.9703144095724383
4,2,0.00511,6.326328253424563e-05,1.9702583750054146
4,2,0.00512,6.350743433220257e-05,1.9702023485810969
4,2,0.00513,6.375204226316334e-05,1.9701463302990305
4,2,0.00514,6.399710624812247e-05,1.9700903201587607
4,2,0.00515,6.42426262080951e-05,1.9700343181548305
4,2,0.00516,6.448860206411697e-05,1.9699783242881495
4,2,0.00517,6.47350337372444e-05,1.969922338555989
4,2,0.00518,6.498192114855428e-05,1.9698663609551659
4,2,0.00519,6.522926421914408e-05,1.9698103914852254
4,2,0.0052,6.547706287013184e-05,1.9697544301443486
4,2,0.00521,6.572531702265617e-05,1.969698476927988
4,2,0.00522,6.59740265978762e-05,1.969642531837053
4,2,0.00523,6.622319151697159e-05,1.9695865948688152
4,2,0.00524,6.647281170114259e-05,1.9695306660191818
4,2,0.00525,6.672288707160992e-05,1.9694747452890624
4,2,0.00526,6.697341754961489e-05,1.969418832674819
4,2,0.00527,6.722440305641925e-05,1.9693629281746325
4,2,0.00528,6.747584351330528e-05,1.9693070317871388
4,2,0.00529,6.772773884157578e-05,1.9692511435100641
4,2,0.0053,6.798008896255402e-05,1.96919526334068
4,2,0.00531,6.823289379758376e-05,1.9691393912771673
4,2,0.00532,6.848615326802926e-05,1.9690835273195262
4,2,0.00533,6.873986729527518e-05,1.9690276714632091
4,2,0.00534,6.899403580072673e-05,1.9689718237073066
4,2,0.00535,6.924865870580953e-05,1.9689159840499997
4,2,0.00536,6.950373593196962e-05,1.9688601524885598
4,2,0.00537,6.975926740067355e-05,1.968804329021168
4,2,0.00538,7.001525303340823e-05,1.9687485136473697
4,2,0.00539,7.027169275168106e-05,1.9686927063626172
4,2,0.0054,7.052858647701981e-05,1.9686369071669105
4,2,0.00541,7.078593413097268e-05,1.9685811160575213
4,2,0.00542,7.10437356351083e-05,1.9685253330330852
4,2,0.00543,7.130199091101564e-05,1.9684695580895095
4,2,0.00544,7.15606998803041e-05,1.9684137912281585
4,2,0.00545,7.181986246460346e-05,1.9683580324453942
4,2,0.00546,7.207947858556388e-05,1.9683022817375786
4,2,0.00547,7.233954816485585e-05,1.9682465391047117
4,2,0.00548,7.260007112417026e-05,1.9681908045449745
4,2,0.00549,7.286104738521835e-05,1.968135078054729
4,2,0.0055,7.312247686973169e-05,1.968079359633066
4,2,0.00551,7.338435949946218e-05,1.9680236492790755
4,2,0.00552,7.36466951961821e-05,1.9679679469900293
4,2,0.00553,7.390948388168399e-05,1.9679122527627442
4,2,0.00554,7.417272547778076e-05,1.9678565665963106
4,2,0.00555,7.44364199063056e-05,1.9678008884875453
4,2,0.00556,7.470056708911202e-05,1.9677452184364483
4,2,0.00557,7.496516694807383e-05,1.967689556440746
4,2,0.00558,7.523021940508509e-05,1.9676339024968001
4,2,0.00559,7.549572438206019e-05,1.9675782566032467
4,2,0.0056,7.576168180093377e-05,1.9675226187587214
4,2,0.00561,7.602809158366072e-05,1.9674669889623146
4,2,0.00562,7.629495365221625e-05,1.967411367209479
4,2,0.00563,7.656226792859575e-05,1.9673557534993051
4,2,0.00564,7.683003433481489e-05,1.9673001478304286
4,2,0.00565,7.70982527929096e-05,1.9672445502014853
4,2,0.00566,7.7366923224936e-05,1.967188960608837
4,2,0.00567,7.763604555297045e-05,1.967133379050665
4,2,0.00568,7.790561969910954e-05,1.9670778055260598
4,2,0.00569,7.817564558547004e-05,1.967022240031838
4,2,0.0057,7.844612313418896e-05,1.966966682567545
4,2,0.00571,7.871705226742349e-05,1.966911133130452
4,2,0.00572,7.898843290735098e-05,1.9668555917173762
4,2,0.00573,7.9260264976169e-05,1.9668000583278626
4,2,0.00574,7.953254839609528e-05,1.9667445329600923
4,2,0.00575,7.980528308936772e-05,1.9666890156117915
4,2,0.00576,8.007846897824437e-05,1.9666335062802318
4,2,0.00577,8.035210598500343e-05,1.9665780049649584
4,2,0.00578,8.062619403194327e-05,1.9665225116623333
4,2,0.00579,8.090073304138237e-05,1.9664670263705375
4,2,0.0058,8.117572293565937e-05,1.9664115490891163
4,2,0.00581,8.145116363713301e-05,1.9663560798153412
4,2,0.00582,8.172705506818214e-05,1.9663006185469385
4,2,0.00583,8.200339715120574e-05,1.9662451652820891
4,2,0.00584,8.22801898086229e-05,1.9661897200185194
4,2,0.00585,8.255743296287279e-05,1.9661342827544104
4,2,0.00586,8.283512653641466e-05,1.9660788534893072
4,2,0.00587,8.311327045172786e-05,1.9660234322191172
4,2,0.00588,8.33918646313118e-05,1.965968018942931
4,2,0.00589,8.367090899768596e-05,1.9659126136571103
4,2,0.0059,8.39504034733899e-05,1.9658572163630197
4,2,0.00591,8.42303479809832e-05,1.9658018270579305
4,2,0.00592,8.451074244304552e-05,1.9657464457363858
4,2,0.00593,8.479158678217653e-05,1.965691072399295
4,2,0.00594,8.507288092099594e-05,1.9656357070457489
4,2,0.00595,8.53546247821435e-05,1.9655803496711997
4,2,0.00596,8.563681828827897e-05,1.9655250002751927
4,2,0.00597,8.591946136208208e-05,1.9654696588554543
4,2,0.00598,8.620255392625264e-05,1.9654143254097107
4,2,0.00599,8.648609590351039e-05,1.9653589999365977
4,2,0.006,8.677008721659511e-05,1.965303682432932
4,2,0.00601,8.705452778826651e-05,1.965248372899623
4,2,0.00602,8.733941754130433e-05,1.9651930713325783
4,2,0.00603,8.762475639850823e-05,1.9651377777286143
4,2,0.00604,8.791054428269787e-05,1.965082492088186
4,2,0.00605,8.819678111671282e-05,1.9650272144085648
4,2,0.00606,8.848346682341265e-05,1.964971944687477
4,2,0.00607,8.877060132567683e-05,1.9649166829231035
4,2,0.00608,8.905818454640477e-05,1.9648614291140802
4,2,0.00609,8.934621640851583e-05,1.964806183257224
4,2,0.0061,8.963469683494926e-05,1.964750945351625
4,2,0.00611,8.992362574866424e-05,1.9646957153959193
4,2,0.00612,9.021300307263984e-05,1.9646404933869235
4,2,0.00613,9.050282872987504e-05,1.964585279322364
4,2,0.00614,9.07931026433887e-05,1.9645300732004216
4,2,0.00615,9.108382473621958e-05,1.9644748750215513
4,2,0.00616,9.137499493142632e-05,1.9644196847807507
4,2,0.00617,9.166661315208738e-05,1.9643645024789294
4,2,0.00618,9.195867932130115e-05,1.9643093281115398
4,2,0.00619,9.225119336218584e-05,1.9642541616772178
4,2,0.0062,9.25441551978795e-05,1.964199003174599
4,2,0.00621,9.283756475154005e-05,1.9641438526027741
4,2,0.00622,9.313142194634524e-05,1.964088709958105
4,2,0.00623,9.342572670549262e-05,1.9640335752387728
4,2,0.00624,9.37204789521996e-05,1.963978448443413
4,2,0.00625,9.401567860970336e-05,1.9639233295706617
4,2,0.00626,9.431132560126092e-05,1.9638682186186998
4,2,0.00627,9.46074198501491e-05,1.9638131155829797
4,2,0.00628,9.49039612796645e-05,1.963758020464411
4,2,0.00629,9.52009498131235e-05,1.9637029332593556
4,2,0.0063,9.549838537386227e-05,1.9636478539669042
4,2,0.00631,9.579626788523675e-05,1.9635927825861472
4,2,0.00632,9.609459727062267e-05,1.9635377191120824
4,2,0.00633,9.639337345341547e-05,1.963482663546074
4,2,0.00634,9.669259635703037e-05,1.9634276158840294
4,2,0.00635,9.699226590490233e-05,1.9633725761236747
4,2,0.00636,9.729238202048604e-05,1.96331754426501
4,2,0.00637,9.759294462725593e-05,1.9632625203057614
4,2,0.00638,9.789395364870615e-05,1.963207504242746
4,2,0.00639,9.819540900835058e-05,1.963152496075054
4,2,0.0064,9.849731062972278e-05,1.963097495799957
4,2,0.00641,9.879965843637603e-05,1.9630425034170003
4,2,0.00642,9.910245235188331e-05,1.9629875189230006
4,2,0.00643,9.94056922998373e-05,1.9629325423147748
4,2,0.00644,9.970937820385031e-05,1.9628775735941417
4,2,0.00645,0.00010001350998755439,1.9628226127560993
4,2,0.00646,0.0001003180875746012,1.9627676597997379
4,2,0.00647,0.00010062311088866212,1.9627127147232386
4,2,0.00648,0.00010092857985342812,1.9626577775229634
4,2,0.00649,0.00010123449439260989,1.962602848199822
4,2,0.0065,0.00010154085442993768,1.9625479267497212
4,2,0.00651,0.00010184765988916144,1.962493013173571
4,2,0.00652,0.00010215491069405071,1.9624381074672783
4,2,0.00653,0.00010246260676839468,1.9623832096272054
4,2,0.00654,0.0001027707480360021,1.9623283196542616
4,2,0.00655,0.00010307933442070138,1.9622734375461732
4,2,0.00656,0.00010338836584634052,1.9622185633011213
4,2,0.00657,0.00010369784223678706,1.9621636969154679
4,2,0.00658,0.00010400776351592821,1.9621088383887582
4,2,0.00659,0.00010431812960767069,1.9620539877187184
4,2,0.0066,0.00010462894043594082,1.9619991449035297
4,2,0.00661,0.00010494019592468447,1.9619443099409182
4,2,0.00662,0.0001052518959978671,1.961889482829065
4,2,0.00663,0.00010556404057947368,1.9618346635670605
4,2,0.00664,0.00010587662959350874,1.9617798521530858
4,2,0.00665,0.00010618966296399637,1.9617250485825934
4,2,0.00666,0.00010650314061498016,1.9616702528555834
4,2,0.00667,0.00010681706247052321,1.9616154649711461
4,2,0.00668,0.0001071314284547082,1.9615606849265532
4,2,0.00669,0.00010744623849163726,1.961505912719531
4,2,0.0067,0.00010776149250543204,1.961451148346896
4,2,0.00671,0.00010807719042023369,1.961396391809103
4,2,0.00672,0.00010839333216020286,1.9613416431038786
4,2,0.00673,0.00010870991764951965,1.9612869022275845
4,2,0.00674,0.00010902694681238367,1.9612321691793113
4,2,0.00675,0.00010934441957301399,1.9611774439595138
4,2,0.00676,0.00010966233585564911,1.9611227265622801
4,2,0.00677,0.00010998069558454705,1.9610680169871557
4,2,0.00678,0.00011029949868398521,1.9610133152336857
4,2,0.00679,0.00011061874507826049,1.9609586212977774
4,2,0.0068,0.00011093843469168915,1.960903935178976
4,2,0.00681,0.00011125856744860698,1.9608492568763722
4,2,0.00682,0.00011157914327336909,1.9607945863867826
4,2,0.00683,0.00011190016209035008,1.960739923707024
4,2,0.00684,0.0001122216238239439,1.9606852688370964
4,2,0.00685,0.00011254352839856394,1.9606306217738165
4,2,0.00686,0.00011286587573864299,1.9605759825153655
4,2,0.00687,0.00011318866576863318,1.9605213510644717
4,2,0.00688,0.00011351189841300606,1.9604667274115855
4,2,0.00689,0.00011383557359625254,1.960412111558071
4,2,0.0069,0.00011415969124288291,1.9603575035043832
4,2,0.00691,0.00011448425127742679,1.9603029032459744
4,2,0.00692,0.00011480925362443319,1.9602483107814805
4,2,0.00693,0.00011513469820847044,1.9601937261095372
4,2,0.00694,0.0001154605849541262,1.9601391492287803
4,2,0.00695,0.00011578691378600752,1.960084580135117
4,2,0.00696,0.00011611368462874071,1.9600300188285473
4,2,0.00697,0.00011644089740697142,1.9599754653067976
4,2,0.00698,0.00011676855204536464,1.9599209195671392
4,2,0.00699,0.00011709664846860462,1.9598663816091175
4,2,0.007,0.00011742518660139496,1.959811851430004
4,2,0.00701,0.00011775416636845852,1.9597573290288892
4,2,0.00702,0.00011808358769453745,1.9597028144021351
4,2,0.00703,0.00011841345050439316,1.9596483075483775
4,2,0.00704,0.00011874375472280637,1.959593808466252
4,2,0.00705,0.00011907450027457705,1.9595393171548494
4,2,0.00706,0.00011940568708452442,1.9594848336105315
4,2,0.00707,0.00011973731507748696,1.959430357831934
4,2,0.00708,0.00012006938417832239,1.9593758898181477
4,2,0.00709,0.00012040189431190768,1.9593214295650796
4,2,0.0071,0.00012073484540313901,1.9592669770718203
4,2,0.00711,0.00012106823737693182,1.9592125323392793
4,2,0.00712,0.00012140207015822072,1.9591580953633638
4,2,0.00713,0.00012173634367195957,1.9591036661395265
4,2,0.00714,0.00012207105784312142,1.959049244670041
4,2,0.00715,0.00012240621259669855,1.958994830951724
4,2,0.00716,0.00012274180785770236,1.9589404249832114
4,2,0.00717,0.0001230778435511635,1.9588860267590462
4,2,0.00718,0.00012341431960213178,1.9588316362815021
4,2,0.00719,0.00012375123593567615,1.958777253547396
4,2,0.0072,0.00012408859247688478,1.9587228785558182
4,2,0.00721,0.00012442638915086495,1.9586685113022213
4,2,0.00722,0.00012476462588274312,1.9586141517884244
4,2,0.00723,0.00012510330259766486,1.958559800009425
4,2,0.00724,0.00012544241922079496,1.9585054559647688
4,2,0.00725,0.00012578197567731723,1.958451119651727
4,2,0.00726,0.0001261219718924347,1.9583967910702995
4,2,0.00727,0.00012646240779136945,1.958342470215939
4,2,0.00728,0.0001268032832993627,1.9582881570877362
4,2,0.00729,0.00012714459834167475,1.9582338516856908
4,2,0.0073,0.00012748635284358506,1.9581795540061648
4,2,0.00731,0.00012782854673039216,1.9581252640477942
4,2,0.00732,0.00012817117992741357,1.9580709818087598
4,2,0.00733,0.00012851425235998603,1.9580167072858785
4,2,0.00734,0.00012885776395346526,1.9579624404786955
4,2,0.00735,0.00012920171463322606,1.9579081813872108
4,2,0.00736,0.00012954610432466232,1.9578539300046032
4,2,0.00737,0.00012989093295318695,1.9577996863340559
4,2,0.00738,0.00013023620044423192,1.957745450370112
4,2,0.00739,0.00013058190672324822,1.9576912221118619
4,2,0.0074,0.00013092805171570587,1.9576370015597604
4,2,0.00741,0.00013127463534709396,1.9575827887088053
4,2,0.00742,0.00013162165754292056,1.9575285835594514
4,2,0.00743,0.00013196911822871275,1.9574743861076058
4,2,0.00744,0.0001323170173300166,1.9574201963523592
4,2,0.00745,0.00013266535477239724,1.9573660142941662
4,2,0.00746,0.00013301413048143873,1.95731183992757
4,2,0.00747,0.00013336334438274417,1.9572576732521156
4,2,0.00748,0.00013371299640193557,1.9572035142659843
4,2,0.00749,0.00013406308646465393,1.9571493629691759
4,2,0.0075,0.00013441361449655927,1.9570952193566882
4,2,0.00751,0.00013476458042333055,1.957041083428976
4,2,0.00752,0.00013511598417066561,1.956986955182856
4,2,0.00753,0.00013546782566428134,1.9569328346160546
4,2,0.00754,0.00013582010482991348,1.9568787217285717
4,2,0.00755,0.00013617282159331673,1.9568246165176788
4,2,0.00756,0.00013652597588026478,1.956770518981557
4,2,0.00757,0.00013687956761655016,1.956716429117023
4,2,0.00758,0.00013723359672798433,1.9566623469240767
4,2,0.00759,0.00013758806314039765,1.9566082724018088
4,2,0.0076,0.00013794296677963945,1.956554205545217
4,2,0.00761,0.00013829830757157782,1.9565001463543013
4,2,0.00762,0.00013865408544209987,1.9564460948276974
4,2,0.00763,0.0001390103003171115,1.9563920509622221
4,2,0.00764,0.00013936695212253753,1.9563380147565113
4,2,0.00765,0.00013972404078432162,1.9562839862087458
4,2,0.00766,0.0001400815662284263,1.9562299653180162
4,2,0.00767,0.000140439528380833,1.9561759520811393
4,2,0.00768,0.0001407979271675419,1.9561219464953865
4,2,0.00769,0.00014115676251457205,1.9560679485634864
4,2,0.0077,0.00014151603434796144,1.9560139582777083
4,2,0.00771,0.00014187574259376672,1.9559599756412354
4,2,0.00772,0.0001422358871780635,1.955906000648156
4,2,0.00773,0.00014259646802694613,1.9558520332989247
4,2,0.00774,0.00014295748506652778,1.9557980735908131
4,2,0.00775,0.00014331893822294042,1.9557441215233666
4,2,0.00776,0.00014368082742233484,1.9556901770943114
4,2,0.00777,0.00014404315259088058,1.9556362403000094
4,2,0.00778,0.000144405913654766,1.9555823111404607
4,2,0.00779,0.0001447691105401982,1.9555283896129367
4,2,0.0078,0.00014513274317340307,1.9554744757160734
4,2,0.00781,0.00014549681148062524,1.9554205694475968
4,2,0.00782,0.00014586131538812816,1.9553666708065975
4,2,0.00783,0.00014622625482219392,1.9553127797898924
4,2,0.00784,0.00014659162970912345,1.9552588963974813
4,2,0.00785,0.00014695743997523636,1.9552050206257263
4,2,0.00786,0.00014732368554687105,1.955151152473718
4,2,0.00787,0.00014769036635038453,1.9550972919387277
4,2,0.00788,0.00014805748231215267,1.9550434390203009
4,2,0.00789,0.0001484250333585699,1.9549895937152542
4,2,0.0079,0.00014879301941604953,1.9549357560231329
4,2,0.00791,0.00014916144041102338,1.954881925942118
4,2,0.00792,0.00014953029626994208,1.9548281034685715
4,2,0.00793,0.00014989958691927492,1.954774288601584
4,2,0.00794,0.00015026931228550986,1.9547204813411554
4,2,0.00795,0.00015063947229515353,1.954666681683193
4,2,0.00796,0.0001510100668747312,1.9546128896254231
4,2,0.00797,0.00015138109595078686,1.9545591051678457
4,2,0.00798,0.0001517525594498831,1.9545053283077323
4,2,0.00799,0.00015212445729860118,1.9544515590441733
4,2,0.008,0.00015249678942354095,1.954397797373531
4,2,0.00801,0.000152869555751321,1.954344043295805
4,2,0.00802,0.00015324275620857842,1.9542902968091767
4,2,0.00803,0.000153616390721969,1.9542365579100078
4,2,0.00804,0.0001539904592181671,1.9541828265969343
4,2,0.00805,0.00015436496162386576,1.9541291028690466
4,2,0.00806,0.0001547398978657765,1.9540753867249805
4,2,0.00807,0.00015511526787062954,1.9540216781624622
4,2,0.00808,0.00015549107156517363,1.953967977179218
4,2,0.00809,0.00015586730887617612,1.9539142837743384
4,2,0.0081,0.00015624397973042293,1.9538605979446402
4,2,0.00811,0.00015662108405471858,1.953806919688759
4,2,0.00812,0.00015699862177588609,1.9537532490039666
4,2,0.00813,0.00015737659282076706,1.9536995858911723
4,2,0.00814,0.00015775499711622167,1.953645930347193
4,2,0.00815,0.0001581338345891286,1.9535922823702094
4,2,0.00816,0.00015851310516638509,1.9535386419561291
4,2,0.00817,0.00015889280877490688,1.9534850091054068
4,2,0.00818,0.0001592729453416283,1.9534313838184971
4,2,0.00819,0.00015965351479350212,1.9533777660899432
4,2,0.0082,0.00016003451705749966,1.9533241559183807
4,2,0.00821,0.00016041595206061073,1.9532705533047192
4,2,0.00822,0.00016079781972984367,1.9532169582435017
4,2,0.00823,0.00016118011999222525,1.9531633707338187
4,2,0.00824,0.00016156285277480075,1.9531097907765798
4,2,0.00825,0.00016194601800463397,1.9530562183663278
4,2,0.00826,0.00016232961560880713,1.9530026535039724
4,2,0.00827,0.00016271364551442095,1.9529490961872398
4,2,0.00828,0.00016309810764859458,1.952895546412492
4,2,0.00829,0.00016348300193846563,1.9528420041792742
4,2,0.0083,0.00016386832831119018,1.9527884694871318
4,2,0.00831,0.0001642540866939427,1.9527349423333362
4,2,0.00832,0.00016464027701391617,1.9526814227147042
4,2,0.00833,0.0001650268991983219,1.9526279106289621
4,2,0.00834,0.0001654139531743897,1.9525744060783836
4,2,0.00835,0.00016580143886936777,1.9525209090556928
4,2,0.00836,0.0001661893562105227,1.952467419563618
4,2,0.00837,0.00016657770512513954,1.9524139375985214
4,2,0.00838,0.00016696648554052163,1.952360463158584
4,2,0.00839,0.00016735569738399083,1.952306996243351
4,2,0.0084,0.00016774534058288724,1.9522535368473655
4,2,0.00841,0.00016813541506456947,1.952200084972901
4,2,0.00842,0.0001685259207564144,1.9521466406158652
4,2,0.00843,0.00016891685758581732,1.9520932037748935
4,2,0.00844,0.0001693082254801919,1.9520397744495313
4,2,0.00845,0.00016970002436697012,1.9519863526365953
4,2,0.00846,0.0001700922541736023,1.9519329383347213
4,2,0.00847,0.00017048491482755712,1.9518795315420903
4,2,0.00848,0.0001708780062563216,1.9518261322564285
4,2,0.00849,0.00017127152838740105,1.9517727404768266
4,2,0.0085,0.00017166548114831915,1.9517193562001012
4,2,0.00851,0.00017205986446661785,1.9516659794257976
4,2,0.00852,0.00017245467826985743,1.9516126101530062
4,2,0.00853,0.00017284992248561644,1.951559248376725
4,2,0.00854,0.00017324559704149178,1.9515058940974086
4,2,0.00855,0.00017364170186509855,1.9514525473127833
4,2,0.00856,0.00017403823688407025,1.951399208022849
4,2,0.00857,0.00017443520202605855,1.951345876223968
4,2,0.00858,0.00017483259721873346,1.9512925519129567
4,2,0.00859,0.00017523042238978319,1.9512392350907248
4,2,0.0086,0.00017562867746691424,1.9511859257540891
4,2,0.00861,0.00017602736237785137,1.9511326239012305
4,2,0.00862,0.00017642647705033758,1.951079329530785
4,2,0.00863,0.00017682602141213407,1.9510260426400237
4,2,0.00864,0.00017722599539102033,1.95097276323213
4,2,0.00865,0.00017762639891479403,1.950919491298464
4,2,0.00866,0.0001780272319112711,1.95086622683948
4,2,0.00867,0.0001784284943082856,1.9508129698547236
4,2,0.00868,0.00017883018603368994,1.9507597203410114
4,2,0.00869,0.00017923230701535455,1.950706478297434
4,2,0.0087,0.0001796348571811682,1.950653243722627
4,2,0.00871,0.00018003783645903775,1.950600016613862
4,2,0.00872,0.00018044124477688834,1.9505467969684105
4,2,0.00873,0.00018084508206266318,1.950493584787182
4,2,0.00874,0.00018124934824432373,1.9504403800674481
4,2,0.00875,0.00018165404324984956,1.950387182806935
4,2,0.00876,0.00018205916700723843,1.9503339930024595
4,2,0.00877,0.00018246471944450621,1.9502808106535667
4,2,0.00878,0.00018287070048968694,1.9502276357593473
4,2,0.00879,0.00018327711007083285,1.9501744683179822
4,2,0.0088,0.0001836839481160142,1.9501213083258335
4,2,0.00881,0.0001840912145533194,1.9500681557842654
4,2,0.00882,0.00018449890931085503,1.950015010687821
4,2,0.00883,0.00018490703231674577,1.9499618730351358
4,2,0.00884,0.00018531558349913434,1.9499087428284838
4,2,0.00885,0.00018572456278618166,1.9498556200619532
4,2,0.00886,0.00018613397010606666,1.9498025047350893
4,2,0.00887,0.00018654380538698638,1.9497493968474373
4,2,0.00888,0.000186954068557156,1.9496962963949045
4,2,0.00889,0.00018736475954480864,1.9496432033765814
4,2,0.0089,0.00018777587827819566,1.949590117790649
4,2,0.00891,0.00018818742468558637,1.9495370396366525
4,2,0.00892,0.00018859939869526817,1.9494839689123182
4,2,0.00893,0.00018901180023554644,1.9494309056135535
4,2,0.00894,0.00018942462923474476,1.9493778497421772
4,2,0.00895,0.0001898378856212046,1.9493248012950062
4,2,0.00896,0.00019025156932328551,1.9492717602670382
4,2,0.00897,0.0001906656802693651,1.9492187266619112
4,2,0.00898,0.000191080218387839,1.9491657004737135
4,2,0.00899,0.00019149518360712074,1.9491126817033546
4,2,0.009,0.000191910575855642,1.9490596703490155
4,2,0.00901,0.0001923263950618524,1.9490066664061487
4,2,0.00902,0.00019274264115421954,1.948953669877028
4,2,0.00903,0.00019315931406122902,1.9489006807561964
4,2,0.00904,0.00019357641371138445,1.9488476990427444
4,2,0.00905,0.00019399394003320736,1.9487947247371267
4,2,0.00906,0.0001944118929552373,1.9487417578352506
4,2,0.00907,0.0001948302724060318,1.9486887983362067
4,2,0.00908,0.00019524907831416626,1.9486358462377211
4,2,0.00909,0.0001956683106082341,1.9485829015393392
4,2,0.0091,0.00019608796921684668,1.9485299642383325
4,2,0.00911,0.00019650805406863327,1.9484770343319724
4,2,0.00912,0.00019692856509224112,1.9484241118193495
4,2,0.00913,0.00019734950221633537,1.948371196700009
4,2,0.00914,0.00019777086536959906,1.9483182889707678
4,2,0.00915,0.0001981926544807332,1.9482653886325352
4,2,0.00916,0.0001986148694784567,1.9482124956793996
4,2,0.00917,0.00019903751029150631,1.948159610109542
4,2,0.00918,0.00019946057684863675,1.9481067319247813
4,2,0.00919,0.0001998840690786206,1.948053861122844
4,2,0.0092,0.0002003079869102483,1.9480009976987276
4,2,0.00921,0.00020073233027232822,1.947948141654706
4,2,0.00922,0.00020115709909368653,1.9478952929866864
4,2,0.00923,0.00020158229330316735,1.9478424516928499
4,2,0.00924,0.0002020079128296326,1.9477896177736511
4,2,0.00925,0.0002024339576019621,1.9477367912236332
4,2,0.00926,0.00020286042754905342,1.947683972044615
4,2,0.00927,0.0002032873225998221,1.9476311602315945
4,2,0.00928,0.0002037146426832014,1.9475783557859359
4,2,0.00929,0.00020414238772814252,1.947525558704001
4,2,0.0093,0.0002045705576636144,1.94747276898579
4,2,0.00931,0.00020499915241860381,1.947419986625846
4,2,0.00932,0.00020542817192211534,1.9473672116264424
4,2,0.00933,0.00020585761610317137,1.9473144439857606
4,2,0.00934,0.00020628748489081214,1.9472616836978887
4,2,0.00935,0.00020671777821409563,1.9472089307651004
4,2,0.00936,0.00020714849600209756,1.9471561851860315
4,2,0.00937,0.00020757963818391153,1.947103446955225
4,2,0.00938,0.00020801120468864884,1.9470507160731358
4,2,0.00939,0.00020844319544543858,1.9469979925379448
4,2,0.0094,0.00020887561038342763,1.946945276347833
4,2,0.00941,0.0002093084494317806,1.9468925675018909
4,2,0.00942,0.0002097417125196798,1.9468398659978448
4,2,0.00943,0.00021017539957632542,1.9467871718320566
4,2,0.00944,0.0002106095105309352,1.9467344850049813
4,2,0.00945,0.00021104404531274482,1.9466818055170734
4,2,0.00946,0.00021147900385100747,1.946629133359238
4,2,0.00947,0.00021191438607499424,1.9465764685360227
4,2,0.00948,0.00021235019191399385,1.9465238110456085
4,2,0.00949,0.0002127864212973127,1.946471160884812
4,2,0.0095,0.00021322307415427494,1.9464185180513596
4,2,0.00951,0.00021366015041422246,1.9463658825425227
4,2,0.00952,0.00021409765000651468,1.9463132543578467
4,2,0.00953,0.00021453557286052892,1.9462606334977863
4,2,0.00954,0.00021497391890565995,1.9462080199582488
4,2,0.00955,0.0002154126880713204,1.9461554137378698
4,2,0.00956,0.00021585188028694049,1.9461028148334663
4,2,0.00957,0.00021629149548196803,1.9460502232459476
4,2,0.00958,0.00021673153358586861,1.9459976389707663
4,2,0.00959,0.00021717199452812538,1.9459450620092866
4,2,0.0096,0.00021761287823823916,1.9458924923583254
4,2,0.00961,0.0002180541846457284,1.9458399300160636
4,2,0.00962,0.00021849591368012917,1.9457873749797727
4,2,0.00963,0.00021893806527099522,1.9457348272499075
4,2,0.00964,0.00021938063934789782,1.9456822868241943
4,2,0.00965,0.0002198236358404259,1.9456297536985403
4,2,0.00966,0.000220267054678186,1.9455772278752193
4,2,0.00967,0.0002207108957908023,1.9455247093487742
4,2,0.00968,0.00022115515910791646,1.9454721981192051
4,2,0.00969,0.0002215998445591878,1.9454196941856026
4,2,0.0097,0.00022204495207429328,1.9453671975429643
4,2,0.00971,0.00022249048158292728,1.9453147081944735
4,2,0.00972,0.0002229364330148019,1.945262226135128
4,2,0.00973,0.0002233828062996467,1.945209751362654
4,2,0.00974,0.00022382960136720887,1.9451572838761422
4,2,0.00975,0.00022427681814725308,1.945104823676047
4,2,0.00976,0.0002247244565695616,1.9450523707591856
4,2,0.00977,0.00022517251656393422,1.9449999251219197
4,2,0.00978,0.00022562099806018826,1.9449474867669778
4,2,0.00979,0.00022606990098815856,1.9448950556861746
4,2,0.0098,0.0002265192252776975,1.9448426318822385
4,2,0.00981,0.00022696897085867495,1.944790215356079
4,2,0.00982,0.00022741913766097835,1.9447378061004201
4,2,0.00983,0.00022786972561451252,1.944685404115262
4,2,0.00984,0.0002283207346491999,1.9446330093987854
4,2,0.00985,0.0002287721646949804,1.944580621950081
4,2,0.00986,0.00022922401568181133,1.9445282417682392
4,2,0.00987,0.00022967628753966756,1.9444758688505317
4,2,0.00988,0.00023012898019854144,1.9444235031942299
4,2,0.00989,0.00023058209358844272,1.9443711448002432
4,2,0.0099,0.00023103562763939866,1.9443187936640243
4,2,0.00991,0.000231489582281454,1.9442664497846636
4,2,0.00992,0.00023194395744467083,1.944214113160342
4,2,0.00993,0.0002323987530591288,1.9441617837919694
4,2,0.00994,0.00023285396905492492,1.9441094616759074
4,2,0.00995,0.00023330960536217365,1.9440571468094276
4,2,0.00996,0.00023376566191100692,1.9440048391898017
4,2,0.00997,0.000234222138631574,1.9439525388188486
4,2,0.00998,0.00023467903545404162,1.9439002456929302
4,2,0.00999,0.00023513635230859394,1.9438479598120466
4,2,0.01,0.00023559408912543248,1.9437956811716504
4,2,0.01001,0.00023605224583477617,1.943743409770832
4,2,0.01002,0.00023651082236686132,1.9436911456095913
4,2,0.01003,0.00023696981865194166,1.9436388886861096
4,2,0.01004,0.00023742923462028825,1.9435866389958392
4,2,0.01005,0.00023788907020218957,1.9435343965396896
4,2,0.01006,0.00023834932532795143,1.943482161315842
4,2,0.01007,0.00023880999992789698,1.9434299333224772
4,2,0.01008,0.00023927109393236682,1.9433777125559573
4,2,0.01009,0.00023973260727171877,1.9433254990153728
4,2,0.0101,0.00024019453987632813,1.9432732927025427
4,2,0.01011,0.0002406568916765874,1.9432210936129195
4,2,0.01012,0.0002411196626029065,1.9431689017401368
4,2,0.01013,0.00024158285258571267,1.9431167170914705
4,2,0.01014,0.00024204646155545043,1.9430645396605541
4,2,0.01015,0.00024251048944258163,1.9430123694446593
4,2,0.01016,0.00024297493617758548,1.9429602064446954
4,2,0.01017,0.00024343980169095838,1.942908050657934
4,2,0.01018,0.00024390508591321411,1.942855902078918
4,2,0.01019,0.0002443707887748837,1.942803760714014
4,2,0.0102,0.0002448369102065156,1.9427516265559461
4,2,0.01021,0.00024530345013867524,1.9426994996047142
4,2,0.01022,0.0002457704085019456,1.9426473798557709
4,2,0.01023,0.00024623778522692684,1.942595267310935
4,2,0.01024,0.00024670558024423634,1.9425431619683877
4,2,0.01025,0.0002471737934845088,1.942491063822672
4,2,0.01026,0.0002476424248783961,1.9424389728792448
4,2,0.01027,0.0002481114743565674,1.9423868891281018
4,2,0.01028,0.0002485809418497091,1.9423348125737903
4,2,0.01029,0.00024905082728852486,1.9422827432099439
4,2,0.0103,0.00024952113060373545,1.942230681037472
4,2,0.01031,0.000249991851726079,1.9421786260572844
4,2,0.01032,0.0002504629905863108,1.9421265782611954
4,2,0.01033,0.0002509345471152033,1.9420745376537525
4,2,0.01034,0.00025140652124354623,1.9420225042294987
4,2,0.01035,0.00025187891290214643,1.9419704779875246
4,2,0.01036,0.00025235172202182806,1.9419184589269207
4,2,0.01037,0.00025282494853343237,1.9418664470449585
4,2,0.01038,0.0002532985923678177,1.941814442343457
4,2,0.01039,0.0002537726534558598,1.9417624448142305
4,2,0.0104,0.00025424713172845137,1.9417104544618269
4,2,0.01041,0.00025472202711650244,1.9416584712816984
4,2,0.01042,0.00025519733955093997,1.9416064952720262
4,2,0.01043,0.00025567306896270836,1.9415545264300818
4,2,0.01044,0.0002561492152827689,1.9415025647567745
4,2,0.01045,0.0002566257784421002,1.9414506102484665
4,2,0.01046,0.00025710275837169784,1.9413986629069768
4,2,0.01047,0.00025758015500257467,1.9413467227250294
4,2,0.01048,0.0002580579682657606,1.9412947897071717
4,2,0.01049,0.0002585361980923026,1.9412428638461279
4,2,0.0105,0.0002590148444132649,1.9411909451428073
4,2,0.01051,0.0002594939071597287,1.9411390335944816
4,2,0.01052,0.0002599733862627923,1.9410871292020602
4,2,0.01053,0.0002604532816535712,1.9410352319609956
4,2,0.01054,0.0002609335932631978,1.9409833418712878
4,2,0.01055,0.0002614143210228218,1.940931458929299
4,2,0.01056,0.00026189546486360984,1.940879583136848
4,2,0.01057,0.00026237702471674563,1.9408277144875683
4,2,0.01058,0.00026285900051342995,1.9407758529841885
4,2,0.01059,0.00026334139218488076,1.9407239986239802
4,2,0.0106,0.0002638241996623329,1.9406721514033052
4,2,0.01061,0.00026430742287703827,1.9406203113212541
4,2,0.01062,0.00026479106176026596,1.9405684783769175
4,2,0.01063,0.00026527511624330197,1.9405166525693858
4,2,0.01064,0.00026575958625744934,1.940464833893202
4,2,0.01065,0.00026624447173402815,1.9404130223529137
4,2,0.01066,0.00026672977260437544,1.9403612179421543
4,2,0.01067,0.00026721548879984544,1.9403094206600144
4,2,0.01068,0.0002677016202518092,1.9402576305037655
4,2,0.01069,0.0002681881668916547,1.9402058474752266
4,2,0.0107,0.0002686751286507873,1.9401540715716692
4,2,0.01071,0.0002691625054606289,1.9401023027885458
4,2,0.01072,0.00026965029725261865,1.940050541126766
4,2,0.01073,0.0002701385039582126,1.9399987865826915
4,2,0.01074,0.00027062712550888373,1.9399470391599607
4,2,0.01075,0.00027111616183612204,1.939895298850388
4,2,0.01076,0.0002716056128714345,1.9398435656539732
4,2,0.01077,0.000272095478546345,1.9397918395707165
4,2,0.01078,0.0002725857587923944,1.939740120598799
4,2,0.01079,0.00027307645354114043,1.9396884087364015
4,2,0.0108,0.0002735675627241579,1.9396367039807956
4,2,0.01081,0.00027405908627303835,1.9395850063301623
4,2,0.01082,0.0002745510241193905,1.9395333157835921
4,2,0.01083,0.00027504337619483975,1.9394816323419946
4,2,0.01084,0.00027553614243102856,1.9394299559999126
4,2,0.01085,0.00027602932275961624,1.9393782867564369
4,2,0.01086,0.00027652291711227904,1.9393266246097483
4,2,0.01087,0.00027701692542071,1.9392749695598468
4,2,0.01088,0.0002775113476166192,1.9392233216049135
4,2,0.01089,0.00027800618363173354,1.93917168074222
4,2,0.0109,0.00027850143339779677,1.9391200469690375
4,2,0.01091,0.0002789970968465695,1.9390684202871853
4,2,0.01092,0.00027949317390982937,1.9390168006902968
4,2,0.01093,0.0002799896645193706,1.938965188180191
4,2,0.01094,0.00028048656860700456,1.938913582755049
4,2,0.01095,0.00028098388610455925,1.9388619844139612
4,2,0.01096,0.0002814816169438796,1.9388103931523801
4,2,0.01097,0.00028197976105682744,1.9387588089703058
4,2,0.01098,0.0002824783183752814,1.9387072318659193
4,2,0.01099,0.00028297728883113675,1.9386556618355826
4,2,0.011,0.00028347667235630595,1.9386040988820241
4,2,0.01101,0.00028397646888271794,1.9385525430006965
4,2,0.01102,0.00028447667834231865,1.9385009941897806
4,2,0.01103,0.00028497730066707073,1.938449452448367
4,2,0.01104,0.00028547833578895375,1.9383979177755464
4,2,0.01105,0.0002859797836399639,1.9383463901694995
4,2,0.01106,0.0002864816441521143,1.9382948696265885
4,2,0.01107,0.00028698391725743476,1.9382433561459038
4,2,0.01108,0.000287486602887972,1.938191849726536
4,2,0.01109,0.00028798970097578935,1.938140350368485
4,2,0.0111,0.000288493211452967,1.938088858069932
4,2,0.01111,0.0002889971342516019,1.9380373728226914
4,2,0.01112,0.0002895014693038077,1.9379858946340391
4,2,0.01113,0.0002900062165417148,1.9379344234966993
4,2,0.01114,0.00029051137589747046,1.937882959410672
4,2,0.01115,0.0002910169473032385,1.937831502375957
4,2,0.01116,0.0002915229306911997,1.9377800523880069
4,2,0.01117,0.0002920293259935513,1.9377286094459123
4,2,0.01118,0.00029253613314250747,1.9376771735496732
4,2,0.01119,0.00029304335207029896,1.937625744696561
4,2,0.0112,0.0002935509827091734,1.9375743228829378
4,2,0.01121,0.00029405902499139486,1.9375229081088037
4,2,0.01122,0.0002945674788492443,1.9374715003759775
4,2,0.01123,0.0002950763442150194,1.9374200996817308
4,2,0.01124,0.00029558562102103447,1.9373687060187876
4,2,0.01125,0.00029609530919962035,1.937317319387148
4,2,0.01126,0.00029660540868312485,1.9372659397895404
4,2,0.01127,0.00029711591940391225,1.9372145672241459
4,2,0.01128,0.0002976268412943635,1.9371632016845979
4,2,0.01129,0.0002981381742868763,1.937111843171806
4,2,0.0113,0.0002986499183138649,1.9370604916866796
4,2,0.01131,0.0002991620733077603,1.9370091472237618
4,2,0.01132,0.0002996746392010101,1.9369578097812337
4,2,0.01133,0.0003001876159260785,1.936906479360914
4,2,0.01134,0.0003007010034154464,1.9368551559582556
4,2,0.01135,0.00030121480160161127,1.9368038395723488
4,2,0.01136,0.00030172901041708715,1.9367525302031936
4,2,0.01137,0.0003022436297944049,1.936701227847152
4,2,0.01138,0.0003027586596661117,1.9366499325024051
4,2,0.01139,0.00030327409996477156,1.9365986441680434
4,2,0.0114,0.00030378995062296506,1.9365473628440668
4,2,0.01141,0.0003043062115732892,1.936496088525928
4,2,0.01142,0.00030482288274835787,1.9364448212145362
4,2,0.01143,0.00030533996408080115,1.9363935609062537
4,2,0.01144,0.00030585745550326606,1.936342307600171
4,2,0.01145,0.000306375356948416,1.9362910612953783
4,2,0.01146,0.0003068936683489309,1.936239821990057
4,2,0.01147,0.0003074123896375074,1.9361885896814783
4,2,0.01148,0.00030793152074685856,1.9361373643696425
4,2,0.01149,0.0003084510616097141,1.9360861460518208
4,2,0.0115,0.0003089710121588202,1.936034934725285
4,2,0.01151,0.0003094913723269395,1.9359837303909444
4,2,0.01152,0.0003100121420468514,1.9359325330460706
4,2,0.01153,0.0003105333212513517,1.9358813426906636
4,2,0.01154,0.0003110549098732526,1.935830159318357
4,2,0.01155,0.00031157690784538295,1.93577898293006
4,2,0.01156,0.0003120993151005882,1.9357278135285014
4,2,0.01157,0.00031262213157173005,1.9356766511045862
4,2,0.01158,0.0003131453571916869,1.9356254956628618
4,2,0.01159,0.0003136689918933536,1.9355743471978712
4,2,0.0116,0.0003141930356096415,1.9355232057077956
4,2,0.01161,0.00031471748827347824,1.9354720711953632
4,2,0.01162,0.0003152423498178082,1.9354209436578458
4,2,0.01163,0.0003157676201755922,1.9353698230870577
4,2,0.01164,0.0003162932992798073,1.9353187094875466
4,2,0.01165,0.00031681938706344724,1.9352676028584028
4,2,0.01166,0.00031734588345952214,1.9352165031941695
4,2,0.01167,0.00031787278840105854,1.935165410493937
4,2,0.01168,0.00031840010182109944,1.9351143247613436
4,2,0.01169,0.00031892782365270435,1.935063245987294
4,2,0.0117,0.0003194559538289491,1.9350121741754265
4,2,0.01171,0.000319984492282926,1.9349611093211934
4,2,0.01172,0.0003205134389477438,1.9349100514227757
4,2,0.01173,0.0003210427937565276,1.934859000482902
4,2,0.01174,0.00032157255664241896,1.9348079564952059
4,2,0.01175,0.0003221027275385758,1.9347569194596872
4,2,0.01176,0.0003226333063781726,1.9347058893754365
4,2,0.01177,0.0003231642930943999,1.9346548662397254
4,2,0.01178,0.00032369568762046505,1.9346038500489158
4,2,0.01179,0.0003242274898895914,1.9345528408075552
4,2,0.0118,0.0003247596998350189,1.9345018385083677
4,2,0.01181,0.00032529231739000385,1.9344508431540817
4,2,0.01182,0.0003258253424878188,1.9343998547383308
4,2,0.01183,0.0003263587750617528,1.9343488732638434
4,2,0.01184,0.00032689261504511115,1.9342978987251627
4,2,0.01185,0.0003274268623712155,1.9342469311241075
4,2,0.01186,0.000327961516973404,1.9341959704561305
4,2,0.01187,0.000328496578785031,1.9341450167230505
4,2,0.01188,0.00032903204773946705,1.9340940699212297
4,2,0.01189,0.0003295679237700994,1.9340431300479395
4,2,0.0119,0.00033010420681033124,1.93399219710318
4,2,0.01191,0.0003306408967935823,1.9339412710860415
4,2,0.01192,0.0003311779936532886,1.9338903519928863
4,2,0.01193,0.0003317154973229024,1.9338394398228047
4,2,0.01194,0.0003322534077358922,1.9337885345739778
4,2,0.01195,0.000332791724825743,1.933737636247315
4,2,0.01196,0.00033333044852595597,1.9336867448373596
4,2,0.01197,0.0003338695787700485,1.9336358603468398
4,2,0.01198,0.0003344091154915543,1.9335849827702987
4,2,0.01199,0.0003349490586240234,1.9335341121077363
4,2,0.012,0.00033548940810102217,1.9334832483555147
4,2,0.01201,0.000336030163856133,1.9334323915154528
4,2,0.01202,0.0003365713258229548,1.9333815415848221
4,2,0.01203,0.0003371128939351025,1.9333306985627132
4,2,0.01204,0.0003376548681262075,1.9332798624436691
4,2,0.01205,0.0003381972483299172,1.9332290332267803
4,2,0.01206,0.00033874003447989553,1.9331782109165943
4,2,0.01207,0.0003392832265098223,1.9331273955085635
4,2,0.01208,0.00033982682435339386,1.9330765869981406
4,2,0.01209,0.0003403708279443226,1.933025785384416
4,2,0.0121,0.00034091523721633713,1.9329749906673896
4,2,0.01211,0.00034146005210318236,1.9329242028452427
4,2,0.01212,0.0003420052725386193,1.932873421917975
4,2,0.01213,0.00034255089845642526,1.9328226478783108
4,2,0.01214,0.00034309692979039364,1.9327718807326164
4,2,0.01215,0.0003436433664743341,1.9327211204736159
4,2,0.01216,0.00034419020844207244,1.9326703671003997
4,2,0.01217,0.00034473745562745066,1.9326196206120585
4,2,0.01218,0.0003452851079643269,1.9325688810095016
4,2,0.01219,0.00034583316538657545,1.9325181482863627
4,2,0.0122,0.00034638162782808687,1.9324674224462797
4,2,0.01221,0.00034693049522276776,1.9324167034837956
4,2,0.01222,0.00034747976750454086,1.932365991398001
4,2,0.01223,0.00034802944460734516,1.9323152861879862
4,2,0.01224,0.0003485795264651357,1.932264587851023
4,2,0.01225,0.0003491300130118837,1.9322138963880207
4,2,0.01226,0.0003496809041815764,1.9321632117971603
4,2,0.01227,0.0003502321999082174,1.932112534072985
4,2,0.01228,0.00035078390012582605,1.9320618632164042
4,2,0.01229,0.0003513360047684382,1.9320111992283273
4,2,0.0123,0.0003518885137701056,1.9319605421032975
4,2,0.01231,0.00035244142706489603,1.9319098918413147
4,2,0.01232,0.00035299474458689353,1.9318592484414694
4,2,0.01233,0.00035354846627019815,1.9318086118992142
4,2,0.01234,0.000354102592048926,1.9317579822172775
4,2,0.01235,0.0003546571218572094,1.9317073593911118
4,2,0.01236,0.0003552120556291966,1.9316567434198078
4,2,0.01237,0.0003557673932990519,1.9316061343042747
4,2,0.01238,0.00035632313480095585,1.9315555320399653
4,2,0.01239,0.0003568792800691048,1.931504936624151
4,2,0.0124,0.00035743582903771133,1.9314543480577413
4,2,0.01241,0.0003579927816410041,1.9314037663389172
4,2,0.01242,0.00035855013781322764,1.9313531914640407
4,2,0.01243,0.00035910789748864265,1.9313026234340214
4,2,0.01244,0.00035966606060152577,1.9312520622497686
4,2,0.01245,0.0003602246270861698,1.931201507903097
4,2,0.01246,0.00036078359687688347,1.9311509603967352
4,2,0.01247,0.00036134296990799144,1.9311004197261354
4,2,0.01248,0.0003619027461138345,1.9310498858940264
4,2,0.01249,0.00036246292542876945,1.930999358894951
4,2,0.0125,0.00036302350778716905,1.9309488387298188
4,2,0.01251,0.00036358449312342205,1.9308983253968108
4,2,0.01252,0.00036414588137193314,1.9308478188931986
4,2,0.01253,0.0003647076724671231,1.9307973192162535
4,2,0.01254,0.00036526986634342857,1.9307468263677947
4,2,0.01255,0.0003658324629353023,1.9306963403450936
4,2,0.01256,0.00036639546217721294,1.9306458611454218
4,2,0.01257,0.00036695886400364496,1.9305953887660507
4,2,0.01258,0.00036752266834909906,1.9305449232087994
4,2,0.01259,0.0003680868751480917,1.93049446447003
4,2,0.0126,0.0003686514843351553,1.9304440125479232
4,2,0.01261,0.0003692164958448383,1.9303935674433887
4,2,0.01262,0.000369781909611705,1.9303431291527886
4,2,0.01263,0.0003703477255703356,1.9302926976752133
4,2,0.01264,0.00037091394365532646,1.9302422730070248
4,2,0.01265,0.0003714805638012895,1.9301918551482231
4,2,0.01266,0.0003720475859428528,1.9301414440997178
4,2,0.01267,0.0003726150100146603,1.9300910398560518
4,2,0.01268,0.0003731828359513718,1.9300406424172252
4,2,0.01269,0.0003737510636876631,1.9299902517823284
4,2,0.0127,0.0003743196931582257,1.9299398679477235
4,2,0.01271,0.00037488872429776714,1.9298894909134106
4,2,0.01272,0.00037545815704101085,1.92983912067848
4,2,0.01273,0.0003760279913226961,1.9297887572411128
4,2,0.01274,0.00037659822707757795,1.9297384006003995
4,2,0.01275,0.0003771688642404274,1.9296880507499736
4,2,0.01276,0.00037773990274603145,1.9296377076934732
4,2,0.01277,0.0003783113425291926,1.9295873714299887
4,2,0.01278,0.00037888318352472964,1.9295370419522442
4,2,0.01279,0.0003794554256674768,1.9294867192656966
4,2,0.0128,0.0003800280688922845,1.929436403361251
4,2,0.01281,0.00038060111313401864,1.9293860942443644
4,2,0.01282,0.0003811745583275613,1.9293357919123082
4,2,0.01283,0.0003817484044078101,1.929285496356897
4,2,0.01284,0.0003823226513096787,1.929235207583588
4,2,0.01285,0.00038289729896809636,1.9291849255896523
4,2,0.01286,0.0003834723473180084,1.9291346503723616
4,2,0.01287,0.0003840477962943757,1.929084381928078
4,2,0.01288,0.00038462364583217507,1.92903412025953
4,2,0.01289,0.0003851998958663991,1.928983865363989
4,2,0.0129,0.00038577654633205615,1.9289336172387266
4,2,0.01291,0.00038635359716417036,1.9288833758791952
4,2,0.01292,0.0003869310482977816,1.928833141290852
4,2,0.01293,0.00038750889966794567,1.9287829134664207
4,2,0.01294,0.00038808715120973393,1.92873269240863
4,2,0.01295,0.0003886658028582337,1.9286824781129326
4,2,0.01296,0.0003892448545485478,1.9286322705738712
4,2,0.01297,0.00038982430621579517,1.928582069798722
4,2,0.01298,0.00039040415779511016,1.9285318757838468
4,2,0.01299,0.000390984409221643,1.9284816885237888
4,2,0.013,0.00039156506043055956,1.928431508018548
4,2,0.01301,0.0003921461113570417,1.9283813342644862
4,2,0.01302,0.00039272756193628667,1.9283311672670607
4,2,0.01303,0.0003933094121035077,1.9282810070189953
4,2,0.01304,0.0003938916617939335,1.9282308535175616
4,2,0.01305,0.0003944743109428088,1.9281807067645786
4,2,0.01306,0.00039505735948539364,1.9281305667582274
4,2,0.01307,0.00039564080735696416,1.9280804334957793
4,2,0.01308,0.0003962246544928119,1.9280303069754154
4,2,0.01309,0.00039680890082824426,1.9279801871980453
4,2,0.0131,0.0003973935462985842,1.9279300741591214
4,2,0.01311,0.0003979785908391704,1.9278799678568248
4,2,0.01312,0.00039856403438535726,1.927829868293884
4,2,0.01313,0.0003991498768725148,1.9277797754648418
4,2,0.01314,0.0003997361182360288,1.92772968936697
4,2,0.01315,0.00040032275841130055,1.927679610006635
4,2,0.01316,0.000400909797333747,1.9276295373729226
4,2,0.01317,0.0004014972349388009,1.9275794714694712
4,2,0.01318,0.0004020850711619105,1.927529412293552
4,2,0.01319,0.00040267330593853973,1.9274793598406177
4,2,0.0132,0.00040326193920416813,1.9274293141143062
4,2,0.01321,0.000403850970894291,1.9273792751109795
4,2,0.01322,0.00040444040094441905,1.9273292428269997
4,2,0.01323,0.00040503022929007875,1.9272792172669142
4,2,0.01324,0.0004056204558668121,1.927229198423447
4,2,0.01325,0.00040621108061017675,1.9271791862920509
4,2,0.01326,0.00040680210345574603,1.927129180880911
4,2,0.01327,0.0004073935243391087,1.927079182183661
4,2,0.01328,0.00040798534319586916,1.9270291901957535
4,2,0.01329,0.0004085775599616475,1.9269792049171883
4,2,0.0133,0.00040917017457207933,1.9269292263497846
4,2,0.01331,0.0004097631869628157,1.9268792544908138
4,2,0.01332,0.0004103565970695235,1.9268292893375474
4,2,0.01333,0.00041095040482788496,1.926779330887257
4,2,0.01334,0.00041154461017359797,1.9267293791399425
4,2,0.01335,0.0004121392130423759,1.9266794340928755
4,2,0.01336,0.00041273421336994774,1.926629495747875
4,2,0.01337,0.000413329611092058,1.9265795641013028
4,2,0.01338,0.0004139254061444668,1.9265296391504307
4,2,0.01339,0.0004145215984629496,1.9264797208952587
4,2,0.0134,0.0004151181879832976,1.9264298093339676
4,2,0.01341,0.00041571517464131745,1.9263799044629195
4,2,0.01342,0.00041631255837283127,1.926330006284843
4,2,0.01343,0.0004169103391136767,1.926280114794281
4,2,0.01344,0.00041750851679970695,1.926230229992143
4,2,0.01345,0.0004181070913667907,1.92618035187661
4,2,0.01346,0.0004187060627508121,1.9261304804449537
4,2,0.01347,0.0004193054308876709,1.9260806156980834
4,2,0.01348,0.00041990519571328215,1.9260307576296327
4,2,0.01349,0.00042050535716357655,1.925980906240511
4,2,0.0135,0.0004211059151745002,1.925931061533447
4,2,0.01351,0.0004217068696820147,1.9258812235002551
4,2,0.01352,0.0004223082206220972,1.9258313921454828
4,2,0.01353,0.00042290996793074,1.9257815674654921
4,2,0.01354,0.0004235121115439513,1.9257317494520976
4,2,0.01355,0.0004241146513977544,1.9256819381153036
4,2,0.01356,0.0004247175874281882,1.9256321334451059
4,2,0.01357,0.00042532091957130704,1.9255823354415043
4,2,0.01358,0.00042592464776318066,1.9255325441063178
4,2,0.01359,0.00042652877193989424,1.925482759434999
4,2,0.0136,0.00042713329203754845,1.925432981431186
4,2,0.01361,0.00042773820799225926,1.925383210084874
4,2,0.01362,0.0004283435197401581,1.9253334453997013
4,2,0.01363,0.0004289492272173919,1.9252836873711203
4,2,0.01364,0.0004295553303601229,1.92523393600095
4,2,0.01365,0.00043016182910452877,1.925184191288281
4,2,0.01366,0.0004307687233868026,1.9251344532294752
4,2,0.01367,0.00043137601314315277,1.9250847218227136
4,2,0.01368,0.00043198369830980325,1.9250349970661773
4,2,0.01369,0.00043259177882299315,1.9249852789589568
4,2,0.0137,0.0004332002546189771,1.92493556750469
4,2,0.01371,0.0004338091256340251,1.9248858626915535
4,2,0.01372,0.00043441839180442246,1.9248361645240948
4,2,0.01373,0.0004350280530664699,1.9247864730023139
4,2,0.01374,0.0004356381093564834,1.9247367881216633
4,2,0.01375,0.0004362485606107945,1.9246871098812335
4,2,0.01376,0.0004368594067657499,1.9246374382810245
4,2,0.01377,0.0004374706477577116,1.9245877733155794
4,2,0.01378,0.00043808228352305704,1.9245381149912646
4,2,0.01379,0.00043869431399817907,1.9244884632980757
4,2,0.0138,0.00043930673911948576,1.9244388182396506
4,2,0.01381,0.00043991955882340046,1.9243891798105324
4,2,0.01382,0.0004405327730463619,1.9243395480116305
4,2,0.01383,0.00044114638172482407,1.924289922842945
4,2,0.01384,0.0004417603847952564,1.924240304302657
4,2,0.01385,0.00044237478219414343,1.9241906923843999
4,2,0.01386,0.00044298957385798513,1.9241410870909021
4,2,0.01387,0.00044360475972329675,1.9240914884194353
4,2,0.01388,0.0004442203397266087,1.9240418963718184
4,2,0.01389,0.0004448363138044669,1.923992310941685
4,2,0.0139,0.0004454526818934322,1.9239427321299445
4,2,0.01391,0.0004460694439300812,1.923893159934778
4,2,0.01392,0.00044668659985100525,1.9238435943552759
4,2,0.01393,0.0004473041495928114,1.9237940353878002
4,2,0.01394,0.0004479220930921216,1.9237444830332606
4,2,0.01395,0.00044854043028557327,1.9236949372889285
4,2,0.01396,0.000449159161109819,1.9236453981529849
4,2,0.01397,0.0004497782855015267,1.9235958656254297
4,2,0.01398,0.0004503978033973794,1.9235463397035346
4,2,0.01399,0.00045101771473407537,1.9234968203872995
4,2,0.014,0.00045163801944832823,1.9234473076712675
4,2,0.01401,0.00045225871747686663,1.9233978015608955
4,2,0.01402,0.00045287980875643465,1.9233483020470885
4,2,0.01403,0.0004535012932237914,1.9232988091334846
4,2,0.01404,0.0004541231708157113,1.9232493228155363
4,2,0.01405,0.000454745441468984,1.923199843092334
4,2,0.01406,0.0004553681051204141,1.9231503699666064
4,2,0.01407,0.0004559911617068217,1.9231009034310773
4,2,0.01408,0.0004566146111650419,1.9230514434857469
4,2,0.01409,0.0004572384534319251,1.9230019901315245
4,2,0.0141,0.00045786268844433676,1.9229525433675008
4,2,0.01411,0.0004584873161391576,1.9229031031882187
4,2,0.01412,0.00045911233645328344,1.9228536695927687
4,2,0.01413,0.0004597377493236253,1.922804242581151
4,2,0.01414,0.00046036355468710927,1.9227548221524557
4,2,0.01415,0.00046098975248067675,1.9227054083057737
4,2,0.01416,0.0004616163426412842,1.922656001035648
4,2,0.01417,0.0004622433251059032,1.9226066003429878
4,2,0.01418,0.0004628706998115204,1.9225572062277934
4,2,0.01419,0.00046349846669513784,1.9225078186855171
4,2,0.0142,0.00046412662569377233,1.922458437719797
4,2,0.01421,0.0004647551767444561,1.9224090633242668
4,2,0.01422,0.00046538411978423635,1.9223596954980167
4,2,0.01423,0.0004660134547501754,1.9223103342392278
4,2,0.01424,0.00046664318157935066,1.9222609795497192
4,2,0.01425,0.0004672733002088548,1.9222116314267623
4,2,0.01426,0.00046790381057579527,1.9221622898649002
4,2,0.01427,0.0004685347126172949,1.9221129548704994
4,2,0.01428,0.0004691660062704916,1.9220636264335553
4,2,0.01429,0.0004697976914725381,1.922014304557706
4,2,0.0143,0.0004704297681606025,1.921964989238404
4,2,0.01431,0.00047106223627186775,1.9219156804756494
4,2,0.01432,0.00047169509574353203,1.92186637827308
4,2,0.01433,0.00047232834651280846,1.921817082621601
4,2,0.01434,0.0004729619885169253,1.9217677935212123
4,2,0.01435,0.0004735960216931259,1.9217185109728234
4,2,0.01436,0.0004742304459786684,1.9216692349746154
4,2,0.01437,0.00047486526131082637,1.9216199655229502
4,2,0.01438,0.00047550046762688807,1.921570702617828
4,2,0.01439,0.00047613606486415706,1.921521446260158
4,2,0.0144,0.00047677205295995167,1.921472196441755
4,2,0.01441,0.0004774084318516055,1.9214229531680758
4,2,0.01442,0.000478045201476467,1.9213737164336635
4,2,0.01443,0.0004786823617718997,1.9213244862412466
4,2,0.01444,0.0004793199126752821,1.9212752625826397
4,2,0.01445,0.0004799578541240077,1.9212260454623902
4,2,0.01446,0.00048059618605548516,1.92117683487686
4,2,0.01447,0.00048123490840713785,1.9211276308224114
4,2,0.01448,0.00048187402111640433,1.9210784333008633
4,2,0.01449,0.00048251352412073803,1.9210292423122155
4,2,0.0145,0.0004831534173576075,1.9209800578482827
4,2,0.01451,0.0004837937007644961,1.9209308799136124
4,2,0.01452,0.0004844343742789023,1.9208817085036571
4,2,0.01453,0.0004850754378383395,1.9208325436184168
4,2,0.01454,0.0004857168913803359,1.9207833852560725
4,2,0.01455,0.0004863587348424348,1.9207342334157147
4,2,0.01456,0.0004870009681621945,1.920685088096434
4,2,0.01457,0.00048764359127718813,1.9206359492927731
4,2,0.01458,0.0004882866041250038,1.920586817005642
4,2,0.01459,0.0004889300066432446,1.9205376912377687
4,2,0.0146,0.0004895737987695285,1.9204885719818776
4,2,0.01461,0.0004902179804414883,1.9204394592379685
4,2,0.01462,0.000490862551596772,1.920390353006951
4,2,0.01463,0.000491507512173042,1.9203412532824586
4,2,0.01464,0.0004921528621079763,1.9202921600681293
4,2,0.01465,0.0004927986013392672,1.9202430733594156
4,2,0.01466,0.0004934447298046223,1.9201939931581364
4,2,0.01467,0.0004940912474417639,1.9201449194579254
4,2,0.01468,0.0004947381541884292,1.9200958522642395
4,2,0.01469,0.0004953854499823703,1.9200467915688932
4,2,0.0147,0.0004960331347613542,1.9199977373709771
4,2,0.01471,0.0004966812084631629,1.9199486896723101
4,2,0.01472,0.0004973296710255929,1.9198996484692543
4,2,0.01473,0.000497978522386456,1.9198506137636286
4,2,0.01474,0.0004986277624835786,1.9198015855490667
4,2,0.01475,0.0004992773912548021,1.9197525638282968
4,2,0.01476,0.0004999274086379826,1.9197035485976812
4,2,0.01477,0.000500577814570991,1.9196545398554008
4,2,0.01478,0.0005012286089917134,1.9196055376014556
4,2,0.01479,0.0005018797918380504,1.919556541833117
4,2,0.0148,0.0005025313630479175,1.9195075525494758
4,2,0.01481,0.0005031833225592451,1.9194585697487128
4,2,0.01482,0.0005038356703099783,1.919409593430828
4,2,0.01483,0.0005044884062380773,1.9193606235949119
4,2,0.01484,0.0005051415302815168,1.919311660234598
4,2,0.01485,0.0005057950423782863,1.919262703352615
4,2,0.01486,0.0005064489424663904,1.9192137529480533
4,2,0.01487,0.0005071032304838482,1.9191648090172748
4,2,0.01488,0.0005077579063686938,1.9191158715575511
4,2,0.01489,0.0005084129700589759,1.9190669405725203
4,2,0.0149,0.0005090684214927582,1.9190180160567252
4,2,0.01491,0.0005097242606081191,1.9189690980092564
4,2,0.01492,0.0005103804873431516,1.918920186430114
4,2,0.01493,0.0005110371016359636,1.9188712813156599
4,2,0.01494,0.0005116941034246779,1.9188223826640751
4,2,0.01495,0.0005123514926474319,1.9187734904762692
4,2,0.01496,0.0005130092692423778,1.9187246047513327
4,2,0.01497,0.0005136674331476824,1.9186757254874465
4,2,0.01498,0.0005143259843015276,1.9186268526800632
4,2,0.01499,0.0005149849226421098,1.9185779863282733
4,2,0.015,0.0005156442481076399,1.9185291264357147
4,2,0.01501,0.000516303960636344,1.9184802729932926
4,2,0.01502,0.0005169640601664626,1.9184314260064639
4,2,0.01503,0.0005176245466362513,1.9183825854715906
4,2,0.01504,0.0005182854199839798,1.9183337513841252
4,2,0.01505,0.0005189466801479331,1.9182849237449773
4,2,0.01506,0.0005196083270664107,1.9182361025532373
4,2,0.01507,0.0005202703606777267,1.9181872878098147
4,2,0.01508,0.0005209327809202099,1.9181384795074337
4,2,0.01509,0.000521595587732204,1.918089677647913
4,2,0.0151,0.000522258781052067,1.9180408822303434
4,2,0.01511,0.0005229223608181722,1.9179920932510868
4,2,0.01512,0.0005235863269689071,1.9179433107119621
4,2,0.01513,0.0005242506794426738,1.917894534608422
4,2,0.01514,0.0005249154181778894,1.9178457649422853
4,2,0.01515,0.0005255805431129855,1.9177970017080952
4,2,0.01516,0.0005262460541864084,1.9177482449040326
4,2,0.01517,0.000526911951336619,1.917699494534645
4,2,0.01518,0.0005275782345020929,1.917650750595385
4,2,0.01519,0.0005282449036213203,1.917602013081705
4,2,0.0152,0.0005289119586328062,1.9175532819972432
4,2,0.01521,0.0005295793994750701,1.9175045573347234
4,2,0.01522,0.0005302472260866459,1.9174558390977836
4,2,0.01523,0.0005309154384060826,1.917407127284605
4,2,0.01524,0.0005315840363719434,1.9173584218906399
4,2,0.01525,0.0005322530199228065,1.917309722916798
4,2,0.01526,0.0005329223889972643,1.9172610303603506
4,2,0.01527,0.0005335921435339242,1.9172123442212978
4,2,0.01528,0.0005342622834714079,1.9171636644978207
4,2,0.01529,0.0005349328087483519,1.9171149911862813
4,2,0.0153,0.0005356037193034073,1.9170663242884984
4,2,0.01531,0.0005362750150752395,1.9170176638026533
4,2,0.01532,0.0005369466960025287,1.9169690097232888
4,2,0.01533,0.0005376187620239698,1.9169203620531334
4,2,0.01534,0.0005382912130782719,1.9168717207912778
4,2,0.01535,0.0005389640491041593,1.9168230859322648
4,2,0.01536,0.0005396372700403701,1.9167744574779135
4,2,0.01537,0.0005403108758256574,1.9167258354254955
4,2,0.01538,0.0005409848663987891,1.9166772197750106
4,2,0.01539,0.0005416592416985469,1.916628610522821
4,2,0.0154,0.0005423340016637276,1.9165800076689266
4,2,0.01541,0.0005430091462331427,1.9165314112124179
4,2,0.01542,0.0005436846753456175,1.916482821149657
4,2,0.01543,0.0005443605889399927,1.9164342374797343
4,2,0.01544,0.0005450368869551229,1.9163856602044689
4,2,0.01545,0.0005457135693298774,1.9163370893184037
4,2,0.01546,0.0005463906360031402,1.9162885248233579
4,2,0.01547,0.0005470680869138096,1.9162399667129648
4,2,0.01548,0.0005477459220007985,1.9161914149908625
4,2,0.01549,0.0005484241412030342,1.9161428696543226
4,2,0.0155,0.0005491027444594586,1.9160943307006164
4,2,0.01551,0.0005497817317090282,1.916045798131563
4,2,0.01552,0.0005504611028907137,1.9159972719417055
4,2,0.01553,0.0005511408579435004,1.9159487521301344
4,2,0.01554,0.0005518209968063884,1.9159002386968496
4,2,0.01555,0.0005525015194183917,1.915851731640032
4,2,0.01556,0.0005531824257185392,1.915803230957863
4,2,0.01557,0.0005538637156458742,1.9157547366512517
4,2,0.01558,0.0005545453891394543,1.9157062487165604
4,2,0.01559,0.0005552274461383516,1.91565776715197
4,2,0.0156,0.0005559098865816529,1.9156092919574803
4,2,0.01561,0.000556592710408459,1.9155608231303631
4,2,0.01562,0.0005572759175578856,1.9155123606697089
4,2,0.01563,0.0005579595079690624,1.9154639045736985
4,2,0.01564,0.0005586434815811341,1.915415454844151
4,2,0.01565,0.0005593278383332592,1.9153670114719716
4,2,0.01566,0.000560012578164611,1.9153185744635266
4,2,0.01567,0.0005606977010143773,1.915270143815178
4,2,0.01568,0.0005613832068217598,1.9152217195241974
4,2,0.01569,0.0005620690955259753,1.9151733015887658
4,2,0.0157,0.0005627553670662544,1.915124890008883
4,2,0.01571,0.0005634420213818426,1.9150764847845494
4,2,0.01572,0.0005641290584119993,1.9150280859103077
4,2,0.01573,0.0005648164780959989,1.914979693389796
4,2,0.01574,0.0005655042803731294,1.9149313072166478
4,2,0.01575,0.000566192465182694,1.9148829273899537
4,2,0.01576,0.0005668810324640098,1.914834553914261
4,2,0.01577,0.0005675699821564082,1.914786186780475
4,2,0.01578,0.0005682593141992352,1.9147378259922334
4,2,0.01579,0.0005689490285318512,1.9146894715440794
4,2,0.0158,0.0005696391250936308,1.9146411234387415
4,2,0.01581,0.000570329603823963,1.9145927816744006
4,2,0.01582,0.0005710204646622512,1.9145444462455998
4,2,0.01583,0.000571711707547913,1.9144961171541581
4,2,0.01584,0.0005724033324203806,1.914447794399166
4,2,0.01585,0.0005730953392191002,1.9143994779769855
4,2,0.01586,0.0005737877278835326,1.9143511678867071
4,2,0.01587,0.000574480498353153,1.9143028641292403
4,2,0.01588,0.0005751736505674505,1.9142545667018567
4,2,0.01589,0.0005758671844659288,1.9142062756018277
4,2,0.0159,0.0005765610999881061,1.9141579908282438
4,2,0.01591,0.0005772553970735145,1.9141097123801956
4,2,0.01592,0.0005779500756617007,1.9140614402549545
4,2,0.01593,0.0005786451356922255,1.914013174455249
4,2,0.01594,0.0005793405771046642,1.9139649149747129
4,2,0.01595,0.0005800363998386062,1.9139166618142553
4,2,0.01596,0.0005807326038336552,1.913868414972967
4,2,0.01597,0.0005814291890294294,1.9138201744481194
4,2,0.01598,0.0005821261553655611,1.913771940240622
4,2,0.01599,0.0005828235027816968,1.9137237123441082
4,2,0.016,0.0005835212312174973,1.9136754907631257
4,2,0.01601,0.000584219340612638,1.913627275491308
4,2,0.01602,0.0005849178309068079,1.913579066530474
4,2,0.01603,0.0005856167020397109,1.9135308638797142
4,2,0.01604,0.0005863159539510647,1.9134826675372096
4,2,0.01605,0.0005870155865806016,1.9134344774938654
4,2,0.01606,0.0005877155998680678,1.9133862937605954
4,2,0.01607,0.000588415993753224,1.9133381163292142
4,2,0.01608,0.0005891167681758449,1.9132899451969934
4,2,0.01609,0.0005898179230757197,1.9132417803684802
4,2,0.0161,0.0005905194583926515,1.913193621836399
4,2,0.01611,0.0005912213740664578,1.913145469603478
4,2,0.01612,0.0005919236700369704,1.9130973236660793
4,2,0.01613,0.0005926263462440351,1.913049184020565
4,2,0.01614,0.0005933294026275121,1.913001050670573
4,2,0.01615,0.0005940328391272756,1.9129529236124654
4,2,0.01616,0.0005947366556832141,1.912904802844423
4,2,0.01617,0.0005954408522352304,1.9128566883664462
4,2,0.01618,0.0005961454287232412,1.9128085801721681
4,2,0.01619,0.0005968503850871775,1.912760478267046
4,2,0.0162,0.0005975557212669848,1.9127123826465322
4,2,0.01621,0.0005982614372026222,1.9126642933088078
4,2,0.01622,0.0005989675328340634,1.9126162102547823
4,2,0.01623,0.000599674008101296,1.9125681334771798
4,2,0.01624,0.000600380862944322,1.9125200629823667
4,2,0.01625,0.0006010880973031573,1.912471998763067
4,2,0.01626,0.0006017957111178322,1.9124239408220092
4,2,0.01627,0.0006025037043283908,1.9123758891564648
4,2,0.01628,0.0006032120768748916,1.912327843762796
4,2,0.01629,0.0006039208286974074,1.912279804640093
4,2,0.0163,0.0006046299597360248,1.9122317717910846
4,2,0.01631,0.0006053394699308444,1.9121837452112231
4,2,0.01632,0.0006060493592219815,1.9121357248977802
4,2,0.01633,0.000606759627549565,1.9120877108525747
4,2,0.01634,0.000607470274853738,1.9120397030710592
4,2,0.01635,0.0006081813010746579,1.9119917015541432
4,2,0.01636,0.000608892706152496,1.9119437063000078
4,2,0.01637,0.000609604490027438,1.9118957173059243
4,2,0.01638,0.0006103166526396833,1.911847734571893
4,2,0.01639,0.0006110291939294455,1.9117997580979136
4,2,0.0164,0.0006117421138369525,1.9117517878785293
4,2,0.01641,0.000612455412302446,1.9117038239146495
4,2,0.01642,0.000613169089266182,1.9116558662044554
4,2,0.01643,0.0006138831446684305,1.9116079147506753
4,2,0.01644,0.0006145975784494754,1.9115599695451237
4,2,0.01645,0.0006153123905496149,1.9115120305896198
4,2,0.01646,0.0006160275809091612,1.911464097881435
4,2,0.01647,0.0006167431494684403,1.9114161714242073
4,2,0.01648,0.0006174590961677927,1.9113682512097512
4,2,0.01649,0.0006181754209475726,1.9113203372426142
4,2,0.0165,0.0006188921237481482,1.9112724295146108
4,2,0.01651,0.0006196092045099022,1.9112245280293791
4,2,0.01652,0.0006203266631732307,1.911176632786919
4,2,0.01653,0.0006210444996785442,1.9111287437817737
4,2,0.01654,0.0006217627139662672,1.9110808610130334
4,2,0.01655,0.0006224813059768381,1.9110329844816079
4,2,0.01656,0.0006232002756507094,1.9109851141829495
4,2,0.01657,0.0006239196229283476,1.9109372501206963
4,2,0.01658,0.0006246393477502332,1.9108893922903007
4,2,0.01659,0.0006253594500568605,1.910841540686306
4,2,0.0166,0.0006260799297887383,1.9107936953168974
4,2,0.01661,0.0006268007868863888,1.91074585617298
4,2,0.01662,0.0006275220212903484,1.9106980232527349
4,2,0.01663,0.0006282436329411678,1.910650196561619
4,2,0.01664,0.0006289656217794113,1.9106023760932658
4,2,0.01665,0.0006296879877456572,1.9105545618467659
4,2,0.01666,0.0006304107307804977,1.9105067538203002
4,2,0.01667,0.0006311338508245394,1.9104589520147783
4,2,0.01668,0.0006318573478184024,1.9104111564265622
4,2,0.01669,0.000632581221702721,1.910363367055652
4,2,0.0167,0.0006333054724181433,1.9103155838984094
4,2,0.01671,0.0006340300999053312,1.9102678069602916
4,2,0.01672,0.0006347551041049612,1.9102200362285657
4,2,0.01673,0.0006354804849577229,1.9101722717123266
4,2,0.01674,0.0006362062424043204,1.9101245134042983
4,2,0.01675,0.0006369323763854714,1.9100767613035714
4,2,0.01676,0.0006376588868419078,1.9100290154110553
4,2,0.01677,0.0006383857737143752,1.9099812757258405
4,2,0.01678,0.0006391130369436332,1.9099335422451986
4,2,0.01679,0.0006398406764704554,1.909885814964582
4,2,0.0168,0.000640568692235629,1.9098380938867194
4,2,0.01681,0.0006412970841799554,1.9097903790097916
4,2,0.01682,0.0006420258522442498,1.9097426703328892
4,2,0.01683,0.0006427549963693415,1.9096949678532837
4,2,0.01684,0.0006434845164960731,1.9096472715673372
4,2,0.01685,0.0006442144125653015,1.909599581477778
4,2,0.01686,0.0006449446845178977,1.9095518975846062
4,2,0.01687,0.0006456753322947461,1.9095042198778174
4,2,0.01688,0.0006464063558367454,1.9094565483646875
4,2,0.01689,0.0006471377550848076,1.909408883042488
4,2,0.0169,0.0006478695299798592,1.9093612239066715
4,2,0.01691,0.00064860168046284,1.909313570957238
4,2,0.01692,0.0006493342064747041,1.909265924193278
4,2,0.01693,0.0006500671079564191,1.9092182836138818
4,2,0.01694,0.0006508003848489668,1.9091706492154117
4,2,0.01695,0.0006515340370933424,1.9091230209996866
4,2,0.01696,0.0006522680646305554,1.909075398962159
4,2,0.01697,0.0006530024674016287,1.9090277831037383
4,2,0.01698,0.0006537372453475992,1.9089801734226057
4,2,0.01699,0.0006544723984095177,1.9089325699178517
4,2,0.017,0.0006552079265284489,1.9088849725867476
4,2,0.01701,0.0006559438296454709,1.908837381428384
4,2,0.01702,0.0006566801077016761,1.9087897964409422
4,2,0.01703,0.0006574167606381703,1.9087422176235123
4,2,0.01704,0.0006581537883960733,1.9086946449760944
4,2,0.01705,0.0006588911909165187,1.9086470784986886
4,2,0.01706,0.0006596289681406539,1.9085995181849285
4,2,0.01707,0.0006603671200096398,1.9085519640357234
4,2,0.01708,0.0006611056464646517,1.9085044160492544
4,2,0.01709,0.0006618445474468781,1.9084568742255215
4,2,0.0171,0.0006625838228975213,1.9084093385645247
4,2,0.01711,0.0006633234727577977,1.908361809060807
4,2,0.01712,0.0006640634969689372,1.9083142857125495
4,2,0.01713,0.0006648038954721838,1.908266768525209
4,2,0.01714,0.0006655446682087946,1.9082192574924193
4,2,0.01715,0.0006662858151200412,1.9081717526114517
4,2,0.01716,0.0006670273361472084,1.9081242538841252
4,2,0.01717,0.0006677692312315951,1.9080767613077114
4,2,0.01718,0.0006685115003145137,1.9080292748822103
4,2,0.01719,0.0006692541433372903,1.9079817946058029
4,2,0.0172,0.0006699971602412649,1.9079343204757606
4,2,0.01721,0.0006707405509677911,1.907886852491174
4,2,0.01722,0.0006714843154582365,1.9078393906511337
4,2,0.01723,0.000672228453653982,1.9077919349538206
4,2,0.01724,0.0006729729654964224,1.9077444853955967
4,2,0.01725,0.0006737178509269663,1.907697041983738
4,2,0.01726,0.0006744631098870357,1.9076496047073306
4,2,0.01727,0.0006752087423180668,1.907602173567284
4,2,0.01728,0.0006759547481615089,1.907554748565417
4,2,0.01729,0.0006767011273588255,1.9075073296990013
4,2,0.0173,0.0006774478798514935,1.9074599169671274
4,2,0.01731,0.0006781950055810035,1.9074125103661572
4,2,0.01732,0.0006789425044888598,1.9073651098951814
4,2,0.01733,0.0006796903765165807,1.9073177155532903
4,2,0.01734,0.0006804386216056974,1.907270327342303
4,2,0.01735,0.0006811872396977554,1.9072229452549436
4,2,0.01736,0.0006819362307343138,1.9071755692975785
4,2,0.01737,0.000682685594656945,1.9071281994611127
4,2,0.01738,0.0006834353314072356,1.9070808357455462
4,2,0.01739,0.0006841854409267852,1.9070334781554266
4,2,0.0174,0.0006849359231572075,1.9069861266834778
4,2,0.01741,0.0006856867780401297,1.9069387813306093
4,2,0.01742,0.0006864380055171926,1.9068914420950023
4,2,0.01743,0.0006871896055300508,1.9068441089766566
4,2,0.01744,0.0006879415780203722,1.9067967819719343
4,2,0.01745,0.0006886939229298386,1.9067494610817448
4,2,0.01746,0.0006894466402001452,1.9067021463015408
4,2,0.01747,0.000690199729773001,1.9066548376313222
4,2,0.01748,0.0006909531915901285,1.906607535074727
4,2,0.01749,0.000691707025593264,1.90656023862266
4,2,0.0175,0.000692461231724157,1.9065129482796692
4,2,0.01751,0.0006932158099245708,1.9064656640402973
4,2,0.01752,0.0006939707601362826,1.9064183859063633
4,2,0.01753,0.0006947260823010826,1.9063711138724102
4,2,0.01754,0.0006954817763607749,1.9063238479411666
4,2,0.01755,0.0006962378422571772,1.906276588109904
4,2,0.01756,0.0006969942799321209,1.9062293343777128
4,2,0.01757,0.0006977510893274505,1.9061820867436836
4,2,0.01758,0.0006985082703850245,1.9061348452023594
4,2,0.01759,0.0006992658230467147,1.9060876097582877
4,2,0.0176,0.0007000237472544066,1.9060403804078305
4,2,0.01761,0.0007007820429499993,1.9059931571491688
4,2,0.01762,0.0007015407100754051,1.9059459399813932
4,2,0.01763,0.0007022997485725504,1.905898728901775
4,2,0.01764,0.0007030591583833747,1.9058515239103144
4,2,0.01765,0.000703818939449831,1.9058043250051924
4,2,0.01766,0.0007045790917138863,1.9057571321836804
4,2,0.01767,0.0007053396151175205,1.9057099454475974
4,2,0.01768,0.0007061005096027275,1.9056627647951245
4,2,0.01769,0.0007068617751115146,1.9056155902226237
4,2,0.0177,0.0007076234115859024,1.905568421731914
4,2,0.01771,0.0007083854189679252,1.9055212593157194
4,2,0.01772,0.0007091477971996309,1.9054741029831348
4,2,0.01773,0.0007099105462230806,1.9054269527214274
4,2,0.01774,0.000710673665980349,1.9053798085333256
4,2,0.01775,0.0007114371564135246,1.9053326704215579
4,2,0.01776,0.0007122010174647088,1.9052855383806673
4,2,0.01777,0.0007129652490760172,1.9052384124124728
4,2,0.01778,0.0007137298511895781,1.9051912925096985
4,2,0.01779,0.0007144948237475338,1.9051441786759824
4,2,0.0178,0.0007152601666920401,1.9050970709113244
4,2,0.01781,0.0007160258799652658,1.9050499692084486
4,2,0.01782,0.0007167919635093937,1.905002873574631
4,2,0.01783,0.0007175584172666197,1.904955783998048
4,2,0.01784,0.0007183252411791532,1.9049087004832472
4,2,0.01785,0.0007190924351892171,1.9048616230311382
4,2,0.01786,0.0007198599992390477,1.9048145516380828
4,2,0.01787,0.000720627933270895,1.9047674862986241
4,2,0.01788,0.000721396237227022,1.9047204270154907
4,2,0.01789,0.0007221649110497054,1.9046733737905015
4,2,0.0179,0.0007229339546812353,1.90462632661729
4,2,0.01791,0.0007237033680639152,1.9045792854949468
4,2,0.01792,0.0007244731511400618,1.9045322504234719
4,2,0.01793,0.0007252433038520058,1.9044852214019556
4,2,0.01794,0.0007260138261420906,1.9044381984285792
4,2,0.01795,0.0007267847179526734,1.904391181500614
4,2,0.01796,0.0007275559792261248,1.9043441706189697
4,2,0.01797,0.0007283276099048288,1.904297165783646
4,2,0.01798,0.0007290996099311825,1.9042501669864578
4,2,0.01799,0.0007298719792475966,1.9042031742337713
4,2,0.018,0.0007306447177964953,1.9041561875219486
4,2,0.01801,0.0007314178255203162,1.9041092068464422
4,2,0.01802,0.0007321913023615098,1.9040622322063427
4,2,0.01803,0.0007329651482625406,1.9040152636061975
4,2,0.01804,0.000733739363165886,1.9039683010396402
4,2,0.01805,0.000734513947014037,1.9039213445084897
4,2,0.01806,0.0007352888997494978,1.903874394007289
4,2,0.01807,0.0007360642213147862,1.9038274495369478
4,2,0.01808,0.0007368399116524331,1.9037805110965564
4,2,0.01809,0.0007376159707049828,1.903733578682477
4,2,0.0181,0.0007383923984149931,1.9036866522965283
4,2,0.01811,0.0007391691947250348,1.9036397319378011
4,2,0.01812,0.0007399463595776924,1.9035928176017478
4,2,0.01813,0.0007407238929155636,1.9035459092883684
4,2,0.01814,0.0007415017946812593,1.9034990069985724
4,2,0.01815,0.0007422800648174038,1.9034521107259934
4,2,0.01816,0.0007430587032666348,1.9034052204742693
4,2,0.01817,0.0007438377099716032,1.9033583362388526
4,2,0.01818,0.0007446170848749732,1.903311458020653
4,2,0.01819,0.0007453968279194225,1.9032645858187607
4,2,0.0182,0.0007461769390476418,1.9032177196286284
4,2,0.01821,0.0007469574182023353,1.903170859452075
4,2,0.01822,0.0007477382653262204,1.9031240052863723
4,2,0.01823,0.0007485194803620278,1.903077157127882
4,2,0.01824,0.0007493010632525015,1.9030303149793326
4,2,0.01825,0.0007500830139403989,1.9029834788407243
4,2,0.01826,0.0007508653323684903,1.902936648704781
4,2,0.01827,0.0007516480184795597,1.9028898245760502
4,2,0.01828,0.0007524310722164042,1.902843006449075
4,2,0.01829,0.000753214493521834,1.9027961943220362
4,2,0.0183,0.0007539982823386727,1.9027493881994815
4,2,0.01831,0.0007547824386097573,1.9027025880741348
4,2,0.01832,0.0007555669622779377,1.9026557939450868
4,2,0.01833,0.0007563518532860775,1.9026090058150658
4,2,0.01834,0.000757137111577053,1.9025622236777053
4,2,0.01835,0.000757922737093754,1.9025154475366435
4,2,0.01836,0.0007587087297790839,1.9024686773882422
4,2,0.01837,0.0007594950895759586,1.902421913233411
4,2,0.01838,0.0007602818164273078,1.9023751550639645
4,2,0.01839,0.0007610689102760741,1.90232840288445
4,2,0.0184,0.0007618563710652134,1.9022816566930487
4,2,0.01841,0.000762644198737695,1.9022349164897605
4,2,0.01842,0.0007634323932365011,1.9021881822691284
4,2,0.01843,0.0007642209545046272,1.9021414540347905
4,2,0.01844,0.0007650098824850822,1.9020947317803802
4,2,0.01845,0.0007657991771208879,1.9020480155049881
4,2,0.01846,0.0007665888383550795,1.9020013052122522
4,2,0.01847,0.0007673788661307052,1.9019546008967154
4,2,0.01848,0.0007681692603908266,1.9019079025574683
4,2,0.01849,0.0007689600210785183,1.9018612101972394
4,2,0.0185,0.0007697511481368683,1.9018145238078432
4,2,0.01851,0.0007705426415089774,1.9017678433947367
4,2,0.01852,0.0007713345011379598,1.901721168950644
4,2,0.01853,0.0007721267269669428,1.9016745004773838
4,2,0.01854,0.0007729193189390672,1.901627837975866
4,2,0.01855,0.0007737122769974861,1.9015811814415429
4,2,0.01856,0.0007745056010853668,1.901534530873505
4,2,0.01857,0.0007752992911458889,1.9014878862672049
4,2,0.01858,0.0007760933471222456,1.901441247630828
4,2,0.01859,0.0007768877689576431,1.9013946149534604
4,2,0.0186,0.0007776825565953007,1.901347988240559
4,2,0.01861,0.0007784777099784508,1.9013013674839385
4,2,0.01862,0.0007792732290503392,1.9012547526872368
4,2,0.01863,0.0007800691137542243,1.9012081438477253
4,2,0.01864,0.0007808653640333781,1.9011615409663136
4,2,0.01865,0.0007816619798310856,1.9011149440402733
4,2,0.01866,0.0007824589610906447,1.9010683530659662
4,2,0.01867,0.0007832563077553665,1.901021768046121
4,2,0.01868,0.0007840540197685754,1.9009751889743711
4,2,0.01869,0.0007848520970736086,1.900928615853445
4,2,0.0187,0.0007856505396138166,1.9008820486824334
4,2,0.01871,0.0007864493473325628,1.9008354874586075
4,2,0.01872,0.0007872485201732238,1.9007889321783296
4,2,0.01873,0.0007880480580791893,1.900742382846147
4,2,0.01874,0.0007888479609938621,1.9006958394556932
4,2,0.01875,0.000789648228860658,1.9006493020060589
4,2,0.01876,0.0007904488616230057,1.9006027704963344
4,2,0.01877,0.0007912498592243472,1.9005562449274294
4,2,0.01878,0.0007920512216081377,1.9005097252975247
4,2,0.01879,0.0007928529487178449,1.900463211603892
4,2,0.0188,0.0007936550404969502,1.9004167038483502
4,2,0.01881,0.0007944574968889475,1.9003702020236233
4,2,0.01882,0.000795260317837344,1.9003237061315303
4,2,0.01883,0.0007960635032856601,1.9002772161729808
4,2,0.01884,0.0007968670531774288,1.9002307321443368
4,2,0.01885,0.0007976709674561965,1.9001842540446887
4,2,0.01886,0.0007984752460655224,1.900137781873127
4,2,0.01887,0.0007992798889489791,1.9000913156269235
4,2,0.01888,0.0008000848960501516,1.9000448553060778
4,2,0.01889,0.0008008902673126383,1.8999984009078617
4,2,0.0189,0.0008016960026800507,1.8999519524368225
4,2,0.01891,0.000802502102096013,1.8999055098856843
4,2,0.01892,0.0008033085655041626,1.8998590732526281
4,2,0.01893,0.00080411539284815,1.899812642543111
4,2,0.01894,0.0008049225840716382,1.8997662177444
4,2,0.01895,0.0008057301391183037,1.8997197988637708
4,2,0.01896,0.000806538057931836,1.8996733858994048
4,2,0.01897,0.0008073463404559371,1.8996269788485733
4,2,0.01898,0.0008081549866343224,1.899580577712186
4,2,0.01899,0.0008089639964107201,1.899534182483876
4,2,0.019,0.0008097733697288714,1.8994877931663723
4,2,0.01901,0.0008105831065325304,1.899441409758765
4,2,0.01902,0.0008113932067654644,1.899395032254688
4,2,0.01903,0.0008122036703714534,1.899348660659598
4,2,0.01904,0.0008130144972942903,1.899302294968038
4,2,0.01905,0.0008138256874777812,1.8992559351809177
4,2,0.01906,0.000814637240865745,1.899209581296418
4,2,0.01907,0.0008154491574020134,1.8991632333136295
4,2,0.01908,0.0008162614370304315,1.8991168912261855
4,2,0.01909,0.0008170740796948567,1.8990705550395433
4,2,0.0191,0.0008178870853391598,1.8990242247518836
4,2,0.01911,0.0008187004539072244,1.8989779003550211
4,2,0.01912,0.0008195141853429469,1.8989315818589603
4,2,0.01913,0.0008203282795902366,1.8988852692527871
4,2,0.01914,0.000821142736593016,1.8988389625365016
4,2,0.01915,0.0008219575562952204,1.8987926617137418
4,2,0.01916,0.0008227727386407975,1.8987463667790507
4,2,0.01917,0.0008235882835737088,1.8987000777342473
4,2,0.01918,0.0008244041910379278,1.8986537945747841
4,2,0.01919,0.0008252204609774415,1.8986075172997516
4,2,0.0192,0.0008260370933362497,1.8985612459091499
4,2,0.01921,0.0008268540880583647,1.8985149804029788
4,2,0.01922,0.000827671445087812,1.8984687207776005
4,2,0.01923,0.00082848916436863,1.898422467034834
4,2,0.01924,0.0008293072458448699,1.8983762191683127
4,2,0.01925,0.0008301256894605956,1.8983299771807651
4,2,0.01926,0.0008309444951598841,1.8982837410703723
4,2,0.01927,0.0008317636628868253,1.8982375108353153
4,2,0.01928,0.0008325831925855217,1.8981912864728656
4,2,0.01929,0.0008334030842000886,1.8981450679848422
4,2,0.0193,0.0008342233376746546,1.8980988553685165
4,2,0.01931,0.0008350439529533607,1.8980526486193412
4,2,0.01932,0.0008358649299803609,1.8980064477427732
4,2,0.01933,0.0008366862686998221,1.897960252732446
4,2,0.01934,0.0008375079690559238,1.8979140635883596
4,2,0.01935,0.0008383300309928586,1.897867880310514
4,2,0.01936,0.0008391524544548319,1.8978217028934523
4,2,0.01937,0.0008399752393860616,1.897775531343541
4,2,0.01938,0.0008407983857307788,1.8977293656507754
4,2,0.01939,0.0008416218934332272,1.8976832058206128
4,2,0.0194,0.0008424457624376633,1.897637051849415
4,2,0.01941,0.0008432699926883564,1.8975909037344536
4,2,0.01942,0.0008440945841295889,1.897544761476638
4,2,0.01943,0.0008449195367056554,1.89749862507324
4,2,0.01944,0.0008457448503608637,1.8974524945251687
4,2,0.01945,0.0008465705250395346,1.897406369827877
4,2,0.01946,0.000847396560686001,1.897360250984093
4,2,0.01947,0.0008482229572446092,1.89731413798836
4,2,0.01948,0.0008490497146597181,1.897268030838859
4,2,0.01949,0.000849876832875699,1.8972219295401374
4,2,0.0195,0.0008507043118369366,1.8971758340885572
4,2,0.01951,0.0008515321514878278,1.897129744479571
4,2,0.01952,0.0008523603517727828,1.8970836607168167
4,2,0.01953,0.0008531889126362239,1.8970375827939279
4,2,0.01954,0.0008540178340225867,1.896991510711814
4,2,0.01955,0.0008548471158763192,1.8969454444722942
4,2,0.01956,0.0008556767581418825,1.8968993840680923
4,2,0.01957,0.00085650676076375,1.896853329505575
4,2,0.01958,0.0008573371236864082,1.8968072807747376
4,2,0.01959,0.0008581678468543561,1.8967612378792182
4,2,0.0196,0.0008589989302121055,1.8967152008199264
4,2,0.01961,0.000859830373704181,1.8966691695923146
4,2,0.01962,0.0008606621772751198,1.8966231441918353
4,2,0.01963,0.0008614943408694718,1.896577124624855
4,2,0.01964,0.0008623268644317999,1.8965311108877358
4,2,0.01965,0.000863159747906679,1.8964851029750207
4,2,0.01966,0.0008639929912386977,1.8964391008885286
4,2,0.01967,0.0008648265943724565,1.8963931046282596
4,2,0.01968,0.0008656605572525688,1.8963471141896662
4,2,0.01969,0.000866494879823661,1.8963011295745673
4,2,0.0197,0.0008673295620303718,1.896255150779325
4,2,0.01971,0.0008681646038173526,1.8962091778057584
4,2,0.01972,0.0008690000051292678,1.8961632106502293
4,2,0.01973,0.0008698357659107941,1.8961172493100094
4,2,0.01974,0.0008706718861066213,1.8960712937887365
4,2,0.01975,0.0008715083656614513,1.8960253440800443
4,2,0.01976,0.0008723452045199991,1.8959794001866612
4,2,0.01977,0.0008731824026269923,1.8959334621022208
4,2,0.01978,0.0008740199599271709,1.89588752983218
4,2,0.01979,0.000874857876365288,1.895841603367444
4,2,0.0198,0.0008756961518861089,1.8957956827134694
4,2,0.01981,0.0008765347864344116,1.8957497678693471
4,2,0.01982,0.0008773737799549871,1.8957038588305295
4,2,0.01983,0.0008782131323926386,1.8956579555933786
4,2,0.01984,0.0008790528436921823,1.8956120581624418
4,2,0.01985,0.0008798929137984466,1.8955661665313528
4,2,0.01986,0.000880733342656273,1.8955202807019305
4,2,0.01987,0.0008815741302105153,1.8954744006723558
4,2,0.01988,0.00088241527640604,1.8954285264417194
4,2,0.01989,0.0008832567811877262,1.8953826580091118
4,2,0.0199,0.0008840986445004656,1.8953367953699853
4,2,0.01991,0.0008849408662891626,1.8952909385252497
4,2,0.01992,0.000885783446498734,1.8952450874785427
4,2,0.01993,0.0008866263850741095,1.895199242218041
4,2,0.01994,0.000887469681960231,1.895153402755568
4,2,0.01995,0.0008883133371020533,1.8951075690756625
4,2,0.01996,0.0008891573504445436,1.8950617411883286
4,2,0.01997,0.0008900017219326818,1.8950159190881095
4,2,0.01998,0.0008908464515114604,1.8949701027722767
4,2,0.01999,0.0008916915391258842,1.8949242922417397
4,2,0.02,0.0008925369847209711,1.89487848749377
4,2,0.02001,0.0008933827882417509,1.8948326885301867
4,2,0.02002,0.0008942289496332664,1.8947868953482612
4,2,0.02003,0.0008950754688405729,1.894741107943446
4,2,0.02004,0.000895922345808738,1.89469532631756
4,2,0.02005,0.0008967695804828424,1.8946495504687846
4,2,0.02006,0.0008976171728079787,1.8946037803971194
4,2,0.02007,0.0008984651227292524,1.894558016099836
4,2,0.02008,0.0008993134301917816,1.8945122575732967
4,2,0.02009,0.0009001620951406966,1.8944665048256866
4,2,0.0201,0.0009010111175211403,1.894420757842454
4,2,0.02011,0.0009018604972782687,1.894375016633603
4,2,0.02012,0.0009027102343572495,1.8943292811900392
4,2,0.02013,0.0009035603287032634,1.8942835515154002
4,2,0.02014,0.0009044107802615035,1.8942378276069576
4,2,0.02015,0.0009052615889771754,1.8941921094647114
4,2,0.02016,0.0009061127547954972,1.8941463970822952
4,2,0.02017,0.0009069642776616995,1.8941006904642563
4,2,0.02018,0.0009078161575210255,1.894054989608776
4,2,0.02019,0.0009086683943187306,1.894009294510397
4,2,0.0202,0.0009095209880000831,1.8939636051763955
4,2,0.02021,0.0009103739385103635,1.8939179215922195
4,2,0.02022,0.0009112272457948648,1.8938722437696924
4,2,0.02023,0.0009120809097988926,1.8938265716988099
4,2,0.02024,0.0009129349304677649,1.8937809053832098
4,2,0.02025,0.0009137893077468122,1.8937352448201636
4,2,0.02026,0.0009146440415813774,1.893689590008762
4,2,0.02027,0.000915499131916816,1.893643940947186
4,2,0.02028,0.0009163545786984957,1.8935982976317973
4,2,0.02029,0.0009172103818717969,1.8935526600671437
4,2,0.0203,0.0009180665413821124,1.8935070282459492
4,2,0.02031,0.0009189230571748474,1.8934614021718517
4,2,0.02032,0.0009197799291954195,1.8934157818421227
4,2,0.02033,0.0009206371573892588,1.8933701672549432
4,2,0.02034,0.0009214947417018081,1.8933245584084943
4,2,0.02035,0.0009223526820785219,1.893278955299138
4,2,0.02036,0.000923210978464868,1.8932333579341503
4,2,0.02037,0.0009240696308063259,1.8931877663035266
4,2,0.02038,0.0009249286390483881,1.893142180410905
4,2,0.02039,0.0009257880031365591,1.8930966002508285
4,2,0.0204,0.0009266477230163559,1.8930510258278446
4,2,0.02041,0.0009275077986333082,1.8930054571355868
4,2,0.02042,0.0009283682299329577,1.8929598941767836
4,2,0.02043,0.0009292290168608587,1.892914336949616
4,2,0.02044,0.0009300901593625778,1.8928687854477175
4,2,0.02045,0.0009309516573836942,1.8928232396765452
4,2,0.02046,0.0009318135108697992,1.8927776996279135
4,2,0.02047,0.0009326757197664968,1.8927321653072795
4,2,0.02048,0.0009335382840194032,1.8926866367110051
4,2,0.02049,0.0009344012035741469,1.8926411138372714
4,2,0.0205,0.0009352644783763689,1.8925955966878973
4,2,0.02051,0.0009361281083717225,1.8925500852546975
4,2,0.02052,0.0009369920935058734,1.8925045795422193
4,2,0.02053,0.0009378564337244997,1.8924590795477343
4,2,0.02054,0.0009387211289732919,1.892413585272152
4,2,0.02055,0.0009395861791979527,1.8923680967109249
4,2,0.02056,0.0009404515843441972,1.892322613862234
4,2,0.02057,0.0009413173443577529,1.8922771367306268
4,2,0.02058,0.0009421834591843597,1.8922316653060989
4,2,0.02059,0.0009430499287697696,1.8921861995950167
4,2,0.0206,0.0009439167530597471,1.8921407395955612
4,2,0.02061,0.0009447839320000692,1.892095285299547
4,2,0.02062,0.0009456514655365248,1.892049836712431
4,2,0.02063,0.0009465193536149156,1.8920043938323943
4,2,0.02064,0.0009473875961810552,1.8919589566585273
4,2,0.02065,0.0009482561931807699,1.8919135251835542
4,2,0.02066,0.000949125144559898,1.8918680994092938
4,2,0.02067,0.0009499944502642902,1.8918226793448412
4,2,0.02068,0.0009508641102398096,1.8917772649738254
4,2,0.02069,0.0009517341244323315,1.891731856298975
4,2,0.0207,0.0009526044927877436,1.8916864533275657
4,2,0.02071,0.0009534752152519457,1.8916410560505028
4,2,0.02072,0.00095434629177085,1.8915956644641483
4,2,0.02073,0.0009552177222903812,1.891550278575778
4,2,0.02074,0.0009560895067564759,1.8915048983762972
4,2,0.02075,0.0009569616451150832,1.8914595238711627
4,2,0.02076,0.0009578341373121644,1.891414155055827
4,2,0.02077,0.0009587069832936932,1.8913687919293807
4,2,0.02078,0.0009595801830056555,1.8913234344872762
4,2,0.02079,0.0009604537363940491,1.8912780827331517
4,2,0.0208,0.0009613276434048848,1.891232736667007
4,2,0.02081,0.000962201903984185,1.8911873962797472
4,2,0.02082,0.0009630765180779847,1.8911420615786483
4,2,0.02083,0.0009639514856323309,1.8910967325591628
4,2,0.02084,0.0009648268065932832,1.8910514092194717
4,2,0.02085,0.0009657024809069131,1.8910060915568465
4,2,0.02086,0.0009665785085193044,1.8909607795749253
4,2,0.02087,0.0009674548893765533,1.890915473266432
4,2,0.02088,0.0009683316234247681,1.8908701726350046
4,2,0.02089,0.0009692087106100693,1.8908248776797336
4,2,0.0209,0.0009700861508785897,1.8907795883933431
4,2,0.02091,0.0009709639441764743,1.8907343047821996
4,2,0.02092,0.0009718420904498803,1.8906890268381176
4,2,0.02093,0.0009727205896449772,1.890643754564735
4,2,0.02094,0.0009735994417079464,1.8905984879602329
4,2,0.02095,0.0009744786465849818,1.8905532270227923
4,2,0.02096,0.0009753582042222895,1.8905079717524131
4,2,0.02097,0.0009762381145660877,1.890462722144548
4,2,0.02098,0.0009771183775626067,1.890417478199197
4,2,0.02099,0.000977998993158089,1.8903722399190883
4,2,0.021,0.0009788799612987897,1.8903270072969462
4,2,0.02101,0.0009797612819309755,1.8902817803354992
4,2,0.02102,0.0009806429550009254,1.8902365590320187
4,2,0.02103,0.0009815249804549311,1.8901913433855952
4,2,0.02104,0.000982407358239296,1.8901461333962288
4,2,0.02105,0.000983290088300335,1.8901009290621005
4,2,0.02106,0.000984173170584377,1.8900557303804817
4,2,0.02107,0.0009850566050377612,1.890010537350463
4,2,0.02108,0.0009859403916068399,1.8899653499729538
4,2,0.02109,0.0009868245302379773,1.8899201682452258
4,2,0.0211,0.00098770902087755,1.8898749921672788
4,2,0.02111,0.0009885938634719464,1.8898298217382035
4,2,0.02112,0.0009894790579675669,1.8897846569498142
4,2,0.02113,0.0009903646043108248,1.8897394978075681
4,2,0.02114,0.0009912505024481447,1.8896943443141936
4,2,0.02115,0.0009921367523259637,1.8896491964633242
4,2,0.02116,0.0009930233538907312,1.889604054249503
4,2,0.02117,0.0009939103070889083,1.8895589176809153
4,2,0.02118,0.0009947976118669687,1.8895137867475569
4,2,0.02119,0.0009956852681713975,1.8894686614548846
4,2,0.0212,0.0009965732759486927,1.889423541796532
4,2,0.02121,0.0009974616351453639,1.8893784277752275
4,2,0.02122,0.000998350345707933,1.8893333193873332
4,2,0.02123,0.0009992394075829338,1.8892882166355776
4,2,0.02124,0.0010001288207169127,1.8892431195126846
4,2,0.02125,0.0010010185850564274,1.8891980280241114
4,2,0.02126,0.0010019087005480485,1.889152942162582
4,2,0.02127,0.001002799167138358,1.889107861928096
4,2,0.02128,0.0010036899847739504,1.8890627873215635
4,2,0.02129,0.001004581153401432,1.8890177183411652
4,2,0.0213,0.0010054726729674217,1.888972654986901
4,2,0.02131,0.0010063645434185498,1.8889275972542237
4,2,0.02132,0.0010072567647014588,1.888882545144952
4,2,0.02133,0.0010081493367628037,1.8888374986581766
4,2,0.02134,0.0010090422595492514,1.8887924577884405
4,2,0.02135,0.0010099355330074802,1.8887474225393817
4,2,0.02136,0.0010108291570841814,1.888702392909181
4,2,0.02137,0.0010117231317260578,1.8886573688951103
4,2,0.02138,0.0010126174568798243,1.8886123504926218
4,2,0.02139,0.001013512132492208,1.888567337706263
4,2,0.0214,0.001014407158509948,1.8885223305378531
4,2,0.02141,0.001015302534879795,1.8884773289737495
4,2,0.02142,0.0010161982615485123,1.8884323330248662
4,2,0.02143,0.001017094338462875,1.8883873426802893
4,2,0.02144,0.0010179907655696702,1.8883423579472947
4,2,0.02145,0.0010188875428156971,1.8882973788213349
4,2,0.02146,0.001019784670147767,1.888252405300591
4,2,0.02147,0.0010206821475127028,1.8882074373832438
4,2,0.02148,0.0010215799748573395,1.888162475070203
4,2,0.02149,0.0010224781521285247,1.8881175183587402
4,2,0.0215,0.0010233766792731175,1.8880725672506742
4,2,0.02151,0.0010242755562379887,1.8880276217396386
4,2,0.02152,0.0010251747829700217,1.8879826818274523
4,2,0.02153,0.0010260743594161115,1.887937747513206
4,2,0.02154,0.0010269742855231656,1.8878928187932615
4,2,0.02155,0.0010278745612381025,1.8878478956703475
4,2,0.02156,0.0010287751865078537,1.8878029781417354
4,2,0.02157,0.001029676161279362,1.8877580662056062
4,2,0.02158,0.0010305774854995826,1.8877131598583219
4,2,0.02159,0.0010314791591154822,1.887668259102611
4,2,0.0216,0.00103238118207404,1.8876233639375641
4,2,0.02161,0.0010332835543222466,1.8875784743577242
4,2,0.02162,0.0010341862758071051,1.8875335903685482
4,2,0.02163,0.0010350893464756302,1.8874887119618506
4,2,0.02164,0.0010359927662748486,1.8874438391412696
4,2,0.02165,0.001036896535151799,1.8873989719004385
4,2,0.02166,0.001037800653053532,1.8873541102411764
4,2,0.02167,0.0010387051199271101,1.8873092541662118
4,2,0.02168,0.0010396099357196078,1.8872644036700876
4,2,0.02169,0.0010405151003781115,1.887219558752804
4,2,0.0217,0.0010414206138497195,1.887174719410723
4,2,0.02171,0.001042326476081542,1.8871298856447538
4,2,0.02172,0.0010432326870207012,1.8870850574548967
4,2,0.02173,0.0010441392466143313,1.8870402348384232
4,2,0.02174,0.0010450461548095781,1.8869954177935142
4,2,0.02175,0.0010459534115535997,1.8869506063228982
4,2,0.02176,0.0010468610167935655,1.8869058004183898
4,2,0.02177,0.0010477689704766575,1.8868610000845365
4,2,0.02178,0.0010486772725500691,1.8868162053195192
4,2,0.02179,0.001049585922961006,1.886771416117881
4,2,0.0218,0.0010504949216566853,1.8867266324841694
4,2,0.02181,0.0010514042685843366,1.8866818544129274
4,2,0.02182,0.0010523139636912007,1.8866370819068834
4,2,0.02183,0.0010532240069245304,1.8865923149623995
4,2,0.02184,0.001054134398231591,1.8865475535758378
4,2,0.02185,0.001055045137559659,1.8865027977526552
4,2,0.02186,0.0010559562248560232,1.8864580474864852
4,2,0.02187,0.0010568676600679837,1.8864133027773278
4,2,0.02188,0.0010577794431428532,1.886368563623364
4,2,0.02189,0.0010586915740279554,1.886323830022775
4,2,0.0219,0.0010596040526706268,1.88627910197647
4,2,0.02191,0.001060516879018215,1.8862343794862682
4,2,0.02192,0.0010614300530180799,1.8861896625448935
4,2,0.02193,0.001062343574617593,1.886144951152346
4,2,0.02194,0.0010632574437641374,1.8861002453086257
4,2,0.02195,0.0010641716604051087,1.8860555450146421
4,2,0.02196,0.0010650862244879137,1.8860108502676667
4,2,0.02197,0.0010660011359599714,1.8859661610622425
4,2,0.02198,0.0010669163947687123,1.8859214774056454
4,2,0.02199,0.0010678320008615791,1.8858767992887806
4,2,0.022,0.001068747954186026,1.885832126715286
4,2,0.02201,0.0010696642546895194,1.885787459682433
4,2,0.02202,0.0010705809023195368,1.885742798186584
4,2,0.02203,0.0010714978970235683,1.8856981422331955
4,2,0.02204,0.0010724152387491155,1.8856534918149919
4,2,0.02205,0.0010733329274436913,1.885608846933792
4,2,0.02206,0.0010742509630548211,1.8855642075832293
4,2,0.02207,0.0010751693455300418,1.8855195737696704
4,2,0.02208,0.0010760880748169022,1.8854749454894772
4,2,0.02209,0.0010770071508629628,1.8854303227399214
4,2,0.0221,0.0010779265736157956,1.8853857055200933
4,2,0.02211,0.0010788463430229846,1.8853410938309025
4,2,0.02212,0.0010797664590321261,1.8852964876659826
4,2,0.02213,0.0010806869215908273,1.885251887029881
4,2,0.02214,0.0010816077306467075,1.88520729191805
4,2,0.02215,0.001082528886147398,1.885162702332309
4,2,0.02216,0.0010834503880405414,1.8851181182690198
4,2,0.02217,0.0010843722362737927,1.8850735397272729
4,2,0.02218,0.0010852944307948179,1.8850289667061588
4,2,0.02219,0.0010862169715512952,1.8849843992038586
4,2,0.0222,0.0010871398584909144,1.8849398372221913
4,2,0.02221,0.0010880630915613774,1.8848952807584283
4,2,0.02222,0.001088986670710397,1.8848507298071127
4,2,0.02223,0.0010899105958856986,1.8848061843737014
4,2,0.02224,0.0010908348670350188,1.8847616444545565
4,2,0.02225,0.0010917594841061064,1.8847171100451305
4,2,0.02226,0.001092684447046721,1.8846725811508804
4,2,0.02227,0.0010936097558046354,1.8846280577654397
4,2,0.02228,0.0010945354103276323,1.88458353988608
4,2,0.02229,0.001095461410563508,1.8845390275191676
4,2,0.0223,0.0010963877564600687,1.8844945206592456
4,2,0.02231,0.0010973144479651338,1.8844500193017666
4,2,0.02232,0.0010982414850265333,1.8844055234485495
4,2,0.02233,0.0010991688675921097,1.8843610330995944
4,2,0.02234,0.0011000965956097168,1.8843165482539916
4,2,0.02235,0.00110102466902722,1.8842720689108319
4,2,0.02236,0.0011019530877924967,1.88422759506102
4,2,0.02237,0.0011028818518534354,1.8841831267163798
4,2,0.02238,0.0011038109611579373,1.884138663867816
4,2,0.02239,0.0011047404156539142,1.884094206516238
4,2,0.0224,0.00110567021528929,1.8840497546570987
4,2,0.02241,0.0011066003600120008,1.8840053082949453
4,2,0.02242,0.0011075308497699933,1.883960867424321
4,2,0.02243,0.0011084616845112266,1.883916432044316
4,2,0.02244,0.0011093928641836715,1.8838720021549307
4,2,0.02245,0.0011103243887353098,1.8838275777579838
4,2,0.02246,0.0011112562581141357,1.883783158848928
4,2,0.02247,0.0011121884722681546,1.8837387454241252
4,2,0.02248,0.0011131210311453835,1.883694337484485
4,2,0.02249,0.0011140539346938514,1.8836499350354643
4,2,0.0225,0.001114987182861599,1.8836055380661492
4,2,0.02251,0.0011159207755966777,1.883561146579268
4,2,0.02252,0.0011168547128471518,1.883516760573002
4,2,0.02253,0.0011177889945610962,1.8834723800500797
4,2,0.02254,0.001118723620686598,1.8834280050041343
4,2,0.02255,0.0011196585911717558,1.8833836354360756
4,2,0.02256,0.0011205939059646796,1.8833392713440844
4,2,0.02257,0.0011215295650134915,1.8832949127281609
4,2,0.02258,0.0011224655682663244,1.8832505595873954
4,2,0.02259,0.001123401915671324,1.8832062119190596
4,2,0.0226,0.0011243386071766459,1.8831618697213344
4,2,0.02261,0.0011252756427304591,1.8831175329996768
4,2,0.02262,0.0011262130222809432,1.8830732017422633
4,2,0.02263,0.0011271507457762892,1.883028875954551
4,2,0.02264,0.0011280888131647005,1.8829845556374494
4,2,0.02265,0.0011290272243943912,1.8829402407855014
4,2,0.02266,0.0011299659794135877,1.8828959313977975
4,2,0.02267,0.0011309050781705278,1.8828516274761569
4,2,0.02268,0.0011318445206134602,1.8828073290142129
4,2,0.02269,0.0011327843066906464,1.882763036014694
4,2,0.0227,0.0011337244363503582,1.8827187484757815
4,2,0.02271,0.00113466490954088,1.8826744664002035
4,2,0.02272,0.001135605726210507,1.8826301897788653
4,2,0.02273,0.0011365468863075462,1.8825859186135858
4,2,0.02274,0.0011374883897803164,1.882541652908003
4,2,0.02275,0.0011384302365771478,1.8824973926575694
4,2,0.02276,0.001139372426646382,1.8824531378577376
4,2,0.02277,0.001140314959936372,1.882408888511236
4,2,0.02278,0.001141257836395483,1.8823646446189741
4,2,0.02279,0.001142201055972091,1.882320406175495
4,2,0.0228,0.0011431446186145836,1.8822761731789797
4,2,0.02281,0.0011440885242713608,1.882231945631247
4,2,0.02282,0.001145032772890833,1.8821877235313877
4,2,0.02283,0.0011459773644214228,1.8821435068784922
4,2,0.02284,0.001146922298811564,1.8820992956671034
4,2,0.02285,0.0011478675760097019,1.8820550899008595
4,2,0.02286,0.0011488131959642935,1.8820108895761223
4,2,0.02287,0.0011497591586238074,1.8819666946938014
4,2,0.02288,0.0011507054639367234,1.8819225052493493
4,2,0.02289,0.001151652111851533,1.881878321246404
4,2,0.0229,0.0011525991023167389,1.8818341426813276
4,2,0.02291,0.001153546435280856,1.8817899695495726
4,2,0.02292,0.0011544941106924095,1.8817458018547768
4,2,0.02293,0.0011554421284999373,1.8817016395951214
4,2,0.02294,0.0011563904886519882,1.8816574827687873
4,2,0.02295,0.0011573391910971224,1.8816133313721366
4,2,0.02296,0.0011582882357839116,1.8815691854088072
4,2,0.02297,0.0011592376226609393,1.8815250448742518
4,2,0.02298,0.0011601873516768001,1.8814809097684702
4,2,0.02299,0.0011611374227801004,1.8814367800896434
4,2,0.023,0.0011620878359194578,1.8813926558359526
4,2,0.02301,0.0011630385910435014,1.8813485370092167
4,2,0.02302,0.0011639896881008715,1.8813044236057976
4,2,0.02303,0.0011649411270402204,1.881260315626605
4,2,0.02304,0.0011658929078102117,1.8812162130670913
4,2,0.02305,0.0011668450303595201,1.881172115931804
4,2,0.02306,0.0011677974946368319,1.8811280242116482
4,2,0.02307,0.0011687503005908448,1.8810839379129902
4,2,0.02308,0.0011697034481702685,1.8810398570285543
4,2,0.02309,0.0011706569373238231,1.8809957815619782
4,2,0.0231,0.0011716107680002409,1.8809517115105336
4,2,0.02311,0.0011725649401482653,1.880907646873311
4,2,0.02312,0.0011735194537166513,1.880863587645763
4,2,0.02313,0.001174474308654165,1.8808195338351652
4,2,0.02314,0.0011754295049095844,1.880775485430604
4,2,0.02315,0.0011763850424316984,1.8807314424375363
4,2,0.02316,0.0011773409211693077,1.8806874048505051
4,2,0.02317,0.0011782971410712244,1.88064337267042
4,2,0.02318,0.0011792537020862714,1.8805993458963712
4,2,0.02319,0.0011802106041632835,1.880555324528359
4,2,0.0232,0.001181167847251107,1.880511308563655
4,2,0.02321,0.0011821254312985993,1.8804672980031683
4,2,0.02322,0.0011830833562546295,1.8804232928396232
4,2,0.02323,0.0011840416220680774,1.8803792930784766
4,2,0.02324,0.001185000228687835,1.8803352987179096
4,2,0.02325,0.0011859591760628053,1.8802913097542842
4,2,0.02326,0.0011869184641419023,1.8802473261857813
4,2,0.02327,0.0011878780928740523,1.88020334801422
4,2,0.02328,0.001188838062208192,1.8801593752396002
4,2,0.02329,0.00118979837209327,1.8801154078555555
4,2,0.0233,0.001190759022478246,1.8800714458648145
4,2,0.02331,0.0011917200133120913,1.8800274892628295
4,2,0.02332,0.0011926813445437884,1.8799835380532386
4,2,0.02333,0.0011936430161223312,1.8799395922360418
4,2,0.02334,0.0011946050279967248,1.8798956517994156
4,2,0.02335,0.0011955673801159856,1.8798517167533646
4,2,0.02336,0.0011965300724291418,1.8798077870897032
4,2,0.02337,0.0011974931048852322,1.8797638628157074
4,2,0.02338,0.0011984564774333078,1.8797199439231917
4,2,0.02339,0.0011994201900224302,1.8796760304103373
4,2,0.0234,0.0012003842426016723,1.8796321222798724
4,2,0.02341,0.0012013486351201191,1.8795882195281592
4,2,0.02342,0.0012023133675268664,1.8795443221588357
4,2,0.02343,0.0012032784397710207,1.8795004301646259
4,2,0.02344,0.001204243851801701,1.8794565435491677
4,2,0.02345,0.001205209603568037,1.8794126623060947
4,2,0.02346,0.0012061756950191693,1.8793687864381354
4,2,0.02347,0.0012071421261042508,1.8793249159425613
4,2,0.02348,0.0012081088967724446,1.879281050820282
4,2,0.02349,0.0012090760069729256,1.8792371910676593
4,2,0.0235,0.0012100434566548804,1.8791933366883313
4,2,0.02351,0.0012110112457675065,1.8791494876741126
4,2,0.02352,0.001211979374260012,1.8791056440277316
4,2,0.02353,0.0012129478420816178,1.8790618057473694
4,2,0.02354,0.0012139166491815544,1.8790179728339353
4,2,0.02355,0.0012148857955090648,1.8789741452837916
4,2,0.02356,0.001215855281013403,1.8789303230978476
4,2,0.02357,0.0012168251056438335,1.8788865062733748
4,2,0.02358,0.0012177952693496333,1.8788426948112829
4,2,0.02359,0.0012187657720800897,1.8787988887052052
4,2,0.0236,0.0012197366137845014,1.8787550879605988
4,2,0.02361,0.0012207077944121787,1.8787112925701877
4,2,0.02362,0.0012216793139124432,1.8786675025385193
4,2,0.02363,0.0012226511722346271,1.8786237178592273
4,2,0.02364,0.0012236233693280745,1.878579938538678
4,2,0.02365,0.0012245959051421403,1.8785361645705052
4,2,0.02366,0.001225568779626191,1.8784923959510706
4,2,0.02367,0.0012265419927296039,1.878448632684922
4,2,0.02368,0.001227515544401768,1.878404874768421
4,2,0.02369,0.0012284894345920832,1.87836112219793
4,2,0.0237,0.0012294636632499605,1.8783173749770867
4,2,0.02371,0.0012304382303248225,1.8782736331040724
4,2,0.02372,0.001231413135766103,1.8782298965716109
4,2,0.02373,0.0012323883795232464,1.8781861653869782
4,2,0.02374,0.001233363961545709,1.878142439543808
4,2,0.02375,0.0012343398817829582,1.8780987190430096
4,2,0.02376,0.001235316140184472,1.8780550038809452
4,2,0.02377,0.0012362927366997407,1.878011294060343
4,2,0.02378,0.0012372696712782644,1.8779675895802939
4,2,0.02379,0.0012382469438695554,1.8779238904317026
4,2,0.0238,0.0012392245544231369,1.8778801966218452
4,2,0.02381,0.0012402025028885435,1.8778365081507218
4,2,0.02382,0.0012411807892153204,1.8777928250128753
4,2,0.02383,0.0012421594133530244,1.8777491472046677
4,2,0.02384,0.0012431383752512235,1.877705474729737
4,2,0.02385,0.001244117674859497,1.8776618075862643
4,2,0.02386,0.0012450973121274345,1.8776181457706116
4,2,0.02387,0.001246077287004638,1.8775744892864168
4,2,0.02388,0.0012470575994407197,1.8775308381236755
4,2,0.02389,0.0012480382493853036,1.8774871922933016
4,2,0.0239,0.0012490192367880242,1.8774435517880192
4,2,0.02391,0.0012500005615985277,1.8773999166032809
4,2,0.02392,0.0012509822237664712,1.8773562867445435
4,2,0.02393,0.0012519642232415229,1.8773126622054406
4,2,0.02394,0.0012529465599733624,1.8772690429877912
4,2,0.02395,0.0012539292339116802,1.8772254290915953
4,2,0.02396,0.0012549122450061778,1.8771818205104864
4,2,0.02397,0.0012558955932065682,1.877138217247193
4,2,0.02398,0.0012568792784625755,1.8770946193017153
4,2,0.02399,0.0012578633007239344,1.8770510266713245
4,2,0.024,0.0012588476599403912,1.8770074393551113
4,2,0.02401,0.0012598323560617034,1.8769638573530756
4,2,0.02402,0.0012608173890376391,1.8769202806579415
4,2,0.02403,0.0012618027588179779,1.876876709276985
4,2,0.02404,0.0012627884653525106,1.876833143208387
4,2,0.02405,0.0012637745085910385,1.876789582443962
4,2,0.02406,0.0012647608884833747,1.8767460269873482
4,2,0.02407,0.001265747604979343,1.8767024768403644
4,2,0.02408,0.0012667346580287789,1.8766589319984632
4,2,0.02409,0.0012677220475815275,1.8766153924570972
4,2,0.0241,0.0012687097735874467,1.8765718582199042
4,2,0.02411,0.0012696978359964045,1.8765283292832464
4,2,0.02412,0.0012706862347582801,1.8764848056507617
4,2,0.02413,0.0012716749698229643,1.8764412873169931
4,2,0.02414,0.001272664041140358,1.8763977742819407
4,2,0.02415,0.0012736534486603743,1.8763542665446948
4,2,0.02416,0.0012746431923329363,1.8763107641016177
4,2,0.02417,0.001275633272107979,1.8762672669554377
4,2,0.02418,0.0012766236879354477,1.8762237751043358
4,2,0.02419,0.0012776144397652997,1.8761802885437646
4,2,0.0242,0.0012786055275475024,1.8761368072800906
4,2,0.02421,0.0012795969512320348,1.8760933313023997
4,2,0.02422,0.001280588710768887,1.8760498606134206
4,2,0.02423,0.0012815808061080595,1.8760063952195196
4,2,0.02424,0.0012825732371995646,1.8759629351097828
4,2,0.02425,0.0012835660039934255,1.8759194802860293
4,2,0.02426,0.0012845591064396757,1.8758760307491684
4,2,0.02427,0.0012855525444883606,1.8758325864937433
4,2,0.02428,0.0012865463180895362,1.8757891475252109
4,2,0.02429,0.00128754042719327,1.8757457138362952
4,2,0.0243,0.0012885348717496393,1.8757022854297247
4,2,0.02431,0.001289529651708734,1.8756588623000425
4,2,0.02432,0.0012905247670206542,1.8756154444545245
4,2,0.02433,0.0012915202176355105,1.8755720318840758
4,2,0.02434,0.0012925160035034257,1.8755286245886964
4,2,0.02435,0.0012935121245745325,1.8754852225711147
4,2,0.02436,0.0012945085807989755,1.8754418258276928
4,2,0.02437,0.0012955053721269095,1.8753984343593402
4,2,0.02438,0.0012965024985085007,1.8753550481605998
4,2,0.02439,0.0012974999598939264,1.8753116672342003
4,2,0.0244,0.0012984977562333746,1.875268291575594
4,2,0.02441,0.0012994958874770444,1.8752249211856906
4,2,0.02442,0.001300494353575146,1.8751815560690375
4,2,0.02443,0.0013014931544779004,1.8751381962156302
4,2,0.02444,0.0013024922901355397,1.8750948416291067
4,2,0.02445,0.0013034917604983064,1.8750514923049195
4,2,0.02446,0.0013044915655164551,1.8750081482448877
4,2,0.02447,0.0013054917051402504,1.8749648094499207
4,2,0.02448,0.0013064921793199682,1.874921475913652
4,2,0.02449,0.0013074929880058954,1.8748781476388103
4,2,0.0245,0.0013084941311483297,1.8748348246235764
4,2,0.02451,0.00130949560869758,1.8747915068661314
4,2,0.02452,0.0013104974206039656,1.8747481943655657
4,2,0.02453,0.0013114995668178173,1.8747048871218794
4,2,0.02454,0.001312502047289477,1.874661585128706
4,2,0.02455,0.0013135048619692966,1.874618288394231
4,2,0.02456,0.00131450801080764,1.8745749969093595
4,2,0.02457,0.0013155114937548813,1.8745317106759103
4,2,0.02458,0.0013165153107614056,1.8744884296938835
4,2,0.02459,0.0013175194617776095,1.8744451539614602
4,2,0.0246,0.0013185239467538997,1.8744018834822782
4,2,0.02461,0.0013195287656406947,1.8743586182445142
4,2,0.02462,0.0013205339183884229,1.8743153582518062
4,2,0.02463,0.0013215394049475246,1.874272103505973
4,2,0.02464,0.0013225452252684502,1.8742288540042864
4,2,0.02465,0.0013235513793016618,1.8741856097485652
4,2,0.02466,0.0013245578669976313,1.874142370728805
4,2,0.02467,0.0013255646883068427,1.8740991369522817
4,2,0.02468,0.00132657184317979,1.874055908418086
4,2,0.02469,0.0013275793315669787,1.874012685119851
4,2,0.0247,0.0013285871534189247,1.8739694670575773
4,2,0.02471,0.001329595308686155,1.873926254232174
4,2,0.02472,0.0013306037973192075,1.8738830466445506
4,2,0.02473,0.001331612619268631,1.8738398442919788
4,2,0.02474,0.0013326217744849852,1.8737966471690015
4,2,0.02475,0.0013336312629188404,1.8737534552783472
4,2,0.02476,0.001334641084520778,1.8737102686209255
4,2,0.02477,0.0013356512392413904,1.8736670871912793
4,2,0.02478,0.0013366617270312805,1.8736239109894086
4,2,0.02479,0.0013376725478410623,1.8735807400171325
4,2,0.0248,0.0013386837016213604,1.873537574272632
4,2,0.02481,0.0013396951883228108,1.8734944137522689
4,2,0.02482,0.0013407070078960595,1.8734512584560434
4,2,0.02483,0.0013417191602917644,1.8734081083839556
4,2,0.02484,0.0013427316454605932,1.8733649635341862
4,2,0.02485,0.001343744463353225,1.8733218239049165
4,2,0.02486,0.0013447576139203497,1.8732786894925084
4,2,0.02487,0.0013457710971126681,1.8732355603060569
4,2,0.02488,0.0013467849128808915,1.87319243633101
4,2,0.02489,0.0013477990611757422,1.8731493175782816
4,2,0.0249,0.0013488135419479534,1.873106204040596
4,2,0.02491,0.001349828355148269,1.8730630957161338
4,2,0.02492,0.0013508435007274441,1.8730199926030764
4,2,0.02493,0.0013518589786362437,1.8729768947050616
4,2,0.02494,0.0013528747888254446,1.8729338020202704
4,2,0.02495,0.0013538909312458339,1.8728907145432458
4,2,0.02496,0.0013549074058482097,1.872847632275807
4,2,0.02497,0.0013559242125833805,1.8728045552197727
4,2,0.02498,0.001356941351402166,1.8727614833678672
4,2,0.02499,0.0013579588222553966,1.8727184167237283
4,2,0.025,0.0013589766250939137,1.8726968890105928
6,3,1e-05,5.514503046570833e-17,2.99999435175368
6,3,2e-05,4.4115851655756994e-16,2.9999918232069334
6,3,3e-05,1.4889041641173885e-15,2.999988031471929
6,3,4e-05,3.529240497340039e-15,2.9999841738102333
6,3,5e-05,6.893020858703069e-15,2.9999802921862937
6,3,6e-05,1.1911093408896305e-14,2.9999763989787596
6,3,7e-05,1.891430112675146e-14,2.999972499241011
6,3,8e-05,2.823348180917176e-14,2.999968595437167
6,3,9e-05,4.019946807106154e-14,2.9999646889159237
6,3,0.0001,5.5143087345255904e-14,2.999960780478972
6,3,0.00011,7.33951618824503e-14,2.999956870633042
6,3,0.00012,9.528650875113023e-14,2.999952959714392
6,3,0.00013,1.211479398375008e-13,2.999949047955056
6,3,0.00014,1.513102618454164e-13,2.999945135520335
6,3,0.00015,1.8610427629631042e-13,2.99994122253122
6,3,0.00016,2.2586077952912476e-13,2.9999373090782058
6,3,0.00017,2.709105627002396e-13,2.999933395230528
6,3,0.00018,3.21584411783403e-13,2.9999294810418746
6,3,0.00019,3.7821310756966063e-13,2.9999255665547366
6,3,0.0002,4.411274256672853e-13,2.999921651802822
6,3,0.00021,5.106581365017068e-13,2.999917736813643
6,3,0.00022,5.871360053154415e-13,2.9999138216095957
6,3,0.00023,6.70891792168022e-13,2.999909906209325
6,3,0.00024,7.622562519359269e-13,2.999905990628122
6,3,0.00025,8.615601343125105e-13,2.9999020748788894
6,3,0.00026,9.691341838079322e-13,2.9998981589725986
6,3,0.00027,1.0853091397490866e-12,2.9998942429186286
6,3,0.00028,1.2104157362795331e-12,2.9998903267249943
6,3,0.00029,1.3447847023594254e-12,2.999886410398574
6,3,0.0003,1.4887467617654416e-12,2.999882493945279
6,3,0.00031,1.6426326330907135e-12,2.9998785773704526
6,3,0.00032,1.8067730297447564e-12,2.9998746606784152
6,3,0.00033,1.981498659953399e-12,2.9998707438733163
6,3,0.00034,2.1671402267587133e-12,2.999866826958339
6,3,0.00035,2.364028428018944e-12,2.999862909937292
6,3,0.00036,2.5724939564084383e-12,2.999858992812449
6,3,0.00037,2.7928674994175753e-12,2.9998550755864244
6,3,0.00038,3.0254797393526968e-12,2.999851158261322
6,3,0.00039,3.2706613533360357e-12,2.999847240839358
6,3,0.0004,3.528743013305647e-12,2.999843323322125
6,3,0.00041,3.800055386015338e-12,2.9998394057112137
6,3,0.00042,4.0849291330345934e-12,2.999835488008216
6,3,0.00043,4.383694910748512e-12,2.9998315702144964
6,3,0.00044,4.6966833703577344e-12,2.999827652331305
6,3,0.00045,5.024225157878368e-12,2.999823734359211
6,3,0.00046,5.366650914141922e-12,2.9998198162996914
6,3,0.00047,5.724291274795236e-12,2.99981589815377
6,3,0.00048,6.097476870300409e-12,2.999811979921901
6,3,0.00049,6.486538325934729e-12,2.9998080616051084
6,3,0.0005,6.891806261790605e-12,2.9998041432040736
6,3,0.00051,7.313611292775492e-12,2.9998002247193654
6,3,0.00052,7.752284028611828e-12,2.999796306151893
6,3,0.00053,8.208155073836957e-12,2.999792387501543
6,3,0.00054,8.681555027803064e-12,2.9997884687696796
6,3,0.00055,9.1728144846771e-12,2.9997845499559617
6,3,0.00056,9.682264033440712e-12,2.9997806310614124
6,3,0.00057,1.0210234257890184e-11,2.9997767120863728
6,3,0.00058,1.0757055736636348e-11,2.9997727930309566
6,3,0.00059,1.1323059043104531e-11,2.999768873895732
6,3,0.0006,1.1908574745534472e-11,2.9997649546811544
6,3,0.00061,1.2513933406980262e-11,2.999761035386996
6,3,0.00062,1.3139465585310267e-11,2.9997571160142797
6,3,0.00063,1.3785501833207062e-11,2.999753196562665
6,3,0.00064,1.4452372698167356e-11,2.99974927703272
6,3,0.00065,1.5140408722501926e-11,2.9997453574248993
6,3,0.00066,1.584994044333555e-11,2.999741437738976
6,3,0.00067,1.6581298392606927e-11,2.999737517975518
6,3,0.00068,1.7334813097068614e-11,2.999733598134071
6,3,0.00069,1.8110815078286956e-11,2.999729678215658
6,3,0.0007,1.8909634852642015e-11,2.999725758220279
6,3,0.00071,1.97316029313275e-11,2.9997218381479342
6,3,0.00072,2.0577049820350687e-11,2.9997179179985096
6,3,0.00073,2.1446306020532372e-11,2.99971399777246
6,3,0.00074,2.2339702027506776e-11,2.999710077470013
6,3,0.00075,2.3257568331721492e-11,2.9997061570913957
6,3,0.00076,2.4200235418437408e-11,2.9997022366361534
6,3,0.00077,2.5168033767728635e-11,2.9996983161053095
6,3,0.00078,2.616129385448244e-11,2.9996943954978406
6,3,0.00079,2.7180346148399177e-11,2.9996904748145425
6,3,0.0008,2.822552111399222e-11,2.99968655405587
6,3,0.00081,2.929714921058788e-11,2.9996826332214823
6,3,0.00082,3.039556089232534e-11,2.9996787123111517
6,3,0.00083,3.1521086608156613e-11,2.999674791325674
6,3,0.00084,3.2674056801846414e-11,2.999670870264481
6,3,0.00085,3.385480191197215e-11,2.9996669491279135
6,3,0.00086,3.50636523719238e-11,2.9996630279160854
6,3,0.00087,3.630093860990389e-11,2.9996591066294513
6,3,0.00088,3.756699104892739e-11,2.9996551852680113
6,3,0.00089,3.886214010682166e-11,2.9996512638306285
6,3,0.0009,4.018671619622637e-11,2.9996473423184398
6,3,0.00091,4.154104972459344e-11,2.9996434207312177
6,3,0.00092,4.292547109418695e-11,2.9996394990696444
6,3,0.00093,4.4340310702083106e-11,2.9996355773332652
6,3,0.00094,4.5785898940170145e-11,2.9996316555218527
6,3,0.00095,4.726256619514826e-11,2.9996277336356343
6,3,0.00096,4.8770642848529536e-11,2.9996238116743825
6,3,0.00097,5.031045927663791e-11,2.9996198896392343
6,3,0.00098,5.188234585060904e-11,2.9996159675295075
6,3,0.00099,5.3486632936390285e-11,2.999612045345202
6,3,0.001,5.512365089474062e-11,2.999608123086091
6,3,0.00101,5.679373008123057e-11,2.9996042007533106
6,3,0.00102,5.849720084624213e-11,2.999600278345497
6,3,0.00103,6.023439353496869e-11,2.999596355863332
6,3,0.00104,6.200563848741498e-11,2.9995924333070434
6,3,0.00105,6.3811266038397e-11,2.999588510675949
6,3,0.00106,6.565160651754197e-11,2.99958458797164
6,3,0.00107,6.752699024928819e-11,2.999580665192525
6,3,0.00108,6.943774755288505e-11,2.9995767423392863
6,3,0.00109,7.13842087423929e-11,2.9995728194116964
6,3,0.0011,7.3366704126683e-11,2.9995688964099827
6,3,0.00111,7.538556400943752e-11,2.9995649733346
6,3,0.00112,7.744111868914932e-11,2.999561050184411
6,3,0.00113,7.953369845912202e-11,2.999557126961008
6,3,0.00114,8.166363360746986e-11,2.9995532036630266
6,3,0.00115,8.383125441711766e-11,2.999549280291376
6,3,0.00116,8.60368911658007e-11,2.999545356845374
6,3,0.00117,8.828087412606473e-11,2.999541433325703
6,3,0.00118,9.056353356526583e-11,2.9995375097321357
6,3,0.00119,9.288519974557037e-11,2.9995335860648993
6,3,0.0012,9.524620292395494e-11,2.999529662323539
6,3,0.00121,9.764687335220627e-11,2.9995257385082823
6,3,0.00122,1.000875412769212e-10,2.9995218146193565
6,3,0.00123,1.0256853693950653e-10,2.9995178906560795
6,3,0.00124,1.05090190576179e-10,2.999513966619361
6,3,0.00125,1.0765283241796528e-10,2.9995100425092005
6,3,0.00126,1.1025679269070176e-10,2.9995061183251437
6,3,0.00127,1.1290240161503459e-10,2.9995021940665083
6,3,0.00128,1.1558998940641959e-10,2.9994982697353407
6,3,0.00129,1.1831988627512214e-10,2.999494345329822
6,3,0.0013,1.2109242242621717e-10,2.9994904208504067
6,3,0.00131,1.2390792805958906e-10,2.9994864962973224
6,3,0.00132,1.267667333699315e-10,2.9994825716707965
6,3,0.00133,1.2966916854674758e-10,2.9994786469708288
6,3,0.00134,1.3261556377434958e-10,2.9994747221969646
6,3,0.00135,1.3560624923185892e-10,2.9994707973494315
6,3,0.00136,1.3864155509320622e-10,2.999466872428684
6,3,0.00137,1.41721811527131e-10,2.9994629474331305
6,3,0.00138,1.4484734869718185e-10,2.999459022365272
6,3,0.00139,1.480184967617162e-10,2.99945509722329
6,3,0.0014,1.5123558587390028e-10,2.9994511720074115
6,3,0.00141,1.5449894618170913e-10,2.999447246718546
6,3,0.00142,1.5780890782792639e-10,2.9994433213560114
6,3,0.00143,1.611658009501444e-10,2.9994393959202625
6,3,0.00144,1.6456995568076394e-10,2.999435470410617
6,3,0.00145,1.6802170214699438e-10,2.99943154482753
6,3,0.00146,1.7152137047085338e-10,2.999427619170774
6,3,0.00147,1.75069290769167e-10,2.9994236934401215
6,3,0.00148,1.7866579315356955e-10,2.999419767636482
6,3,0.00149,1.823112077305035e-10,2.9994158417591734
6,3,0.0015,1.860058646012195e-10,2.9994119158086505
6,3,0.00151,1.897500938617762e-10,2.9994079897851407
6,3,0.00152,1.9354422560304025e-10,2.9994040636870523
6,3,0.00153,1.9738858991068618e-10,2.9994001375157495
6,3,0.00154,2.0128351686519645e-10,2.99939621127146
6,3,0.00155,2.052293365418612e-10,2.9993922849537284
6,3,0.00156,2.0922637901077836e-10,2.999388358562328
6,3,0.00157,2.132749743368534e-10,2.9993844320979406
6,3,0.00158,2.1737545257979942e-10,2.9993805055596567
6,3,0.00159,2.2152814379413703e-10,2.9993765789474764
6,3,0.0016,2.2573337802919418e-10,2.9993726522632187
6,3,0.00161,2.2999148532910626e-10,2.9993687255046098
6,3,0.00162,2.343027957328159e-10,2.9993647986732412
6,3,0.00163,2.3866763927407296e-10,2.999360871767749
6,3,0.00164,2.4308634598143443e-10,2.9993569447892696
6,3,0.00165,2.4755924587826446e-10,2.9993530177380308
6,3,0.00166,2.5208666898273407e-10,2.999349090613123
6,3,0.00167,2.5666894530782126e-10,2.9993451634143184
6,3,0.00168,2.6130640486131103e-10,2.999341236142527
6,3,0.00169,2.6599937764579496e-10,2.999337308797294
6,3,0.0017,2.7074819365867157e-10,2.999333381378392
6,3,0.00171,2.7555318289214586e-10,2.9993294538869577
6,3,0.00172,2.804146753332295e-10,2.9993255263220817
6,3,0.00173,2.853330009637407e-10,2.9993215986833093
6,3,0.00174,2.903084897603041e-10,2.99931767097155
6,3,0.00175,2.953414716943507e-10,2.999313743185894
6,3,0.00176,3.004322767321179e-10,2.999309815327706
6,3,0.00177,3.055812348346491e-10,2.999305887396531
6,3,0.00178,3.1078867595779415e-10,2.9993019593914596
6,3,0.00179,3.160549300522089e-10,2.9992980313134012
6,3,0.0018,3.213803270633552e-10,2.9992941031614464
6,3,0.00181,3.2676519693150085e-10,2.9992901749365046
6,3,0.00182,3.322098695917196e-10,2.999286246638576
6,3,0.00183,3.3771467497389103e-10,2.9992823182678876
6,3,0.00184,3.432799430027004e-10,2.999278389822848
6,3,0.00185,3.4890600359763865e-10,2.999274461305049
6,3,0.00186,3.545931866730025e-10,2.999270532714263
6,3,0.00187,3.60341822137894e-10,2.999266604049808
6,3,0.00188,3.661522398962208e-10,2.999262675311911
6,3,0.00189,3.720247698466959e-10,2.999258746501255
6,3,0.0019,3.779597418828377e-10,2.9992548176169294
6,3,0.00191,3.839574858929698e-10,2.9992508886598443
6,3,0.00192,3.9001833176022103e-10,2.999246959629545
6,3,0.00193,3.9614260936252533e-10,2.9992430305255766
6,3,0.00194,4.0233064857262173e-10,2.999239101348394
6,3,0.00195,4.0858277925805417e-10,2.9992351720984516
6,3,0.00196,4.1489933128117166e-10,2.99923124277484
6,3,0.00197,4.2128063449912787e-10,2.999227313378924
6,3,0.00198,4.277270187638814e-10,2.999223383908884
6,3,0.00199,4.342388139221955e-10,2.9992194543656296
6,3,0.002,4.4081634981563805e-10,2.9992155247496157
6,3,0.00201,4.474599562805815e-10,2.9992115950603875
6,3,0.00202,4.541699631482028e-10,2.99920766529749
6,3,0.00203,4.609467002444834e-10,2.9992037354613785
6,3,0.00204,4.67790497390209e-10,2.999199805552962
6,3,0.00205,4.747016844009697e-10,2.9991958755713313
6,3,0.00206,4.816805910871598e-10,2.9991919455155767
6,3,0.00207,4.887275472539778e-10,2.9991880153866077
6,3,0.00208,4.958428827014259e-10,2.9991840851844245
6,3,0.00209,5.030269272243109e-10,2.999180154910846
6,3,0.0021,5.102800106122433e-10,2.9991762245617792
6,3,0.00211,5.176024626496373e-10,2.9991722941408625
6,3,0.00212,5.24994613115711e-10,2.999168363647186
6,3,0.00213,5.324567917844866e-10,2.999164433079386
6,3,0.00214,5.399893284247894e-10,2.9991605024383716
6,3,0.00215,5.475925528002486e-10,2.999156571725507
6,3,0.00216,5.55266794669297e-10,2.9991526409385187
6,3,0.00217,5.630123837851706e-10,2.9991487100778613
6,3,0.00218,5.708296498959089e-10,2.9991447791444443
6,3,0.00219,5.78718922744355e-10,2.9991408481387225
6,3,0.0022,5.866805320681549e-10,2.9991369170593316
6,3,0.00221,5.947148075997577e-10,2.9991329859062716
6,3,0.00222,6.028220790664161e-10,2.999129054680452
6,3,0.00223,6.110026761901853e-10,2.9991251233814182
6,3,0.00224,6.192569286879238e-10,2.9991211920100795
6,3,0.00225,6.27585166271293e-10,2.9991172605641623
6,3,0.00226,6.35987718646757e-10,2.999113329046395
6,3,0.00227,6.444649155155826e-10,2.9991093974549585
6,3,0.00228,6.530170865738397e-10,2.9991054657907625
6,3,0.00229,6.616445615124002e-10,2.9991015340524427
6,3,0.0023,6.703476700169392e-10,2.999097602241818
6,3,0.00231,6.791267417679338e-10,2.9990936703588886
6,3,0.00232,6.879821064406637e-10,2.999089738400926
6,3,0.00233,6.969140937052111e-10,2.9990858063706582
6,3,0.00234,7.059230332264601e-10,2.999081874268086
6,3,0.00235,7.150092546640974e-10,2.9990779420913896
6,3,0.00236,7.241730876726116e-10,2.9990740098423885
6,3,0.00237,7.334148619012937e-10,2.999070077520173
6,3,0.00238,7.427349069942361e-10,2.999066145123834
6,3,0.00239,7.521335525903337e-10,2.9990622126556445
6,3,0.0024,7.61611128323283e-10,2.999058280114241
6,3,0.00241,7.711679638215823e-10,2.9990543474982587
6,3,0.00242,7.808043887085317e-10,2.999050414810881
6,3,0.00243,7.90520732602233e-10,2.999046482050744
6,3,0.00244,8.003173251155893e-10,2.999042549215119
6,3,0.00245,8.101944958563057e-10,2.9990386163076437
6,3,0.00246,8.201525744268882e-10,2.9990346833283184
6,3,0.00247,8.301918904246446e-10,2.999030750274869
6,3,0.00248,8.403127734416839e-10,2.9990268171486605
6,3,0.00249,8.505155530649161e-10,2.9990228839492374
6,3,0.0025,8.608005588760528e-10,2.9990189506756906
6,3,0.00251,8.711681204516063e-10,2.9990150173307484
6,3,0.00252,8.816185673628902e-10,2.9990110839116824
6,3,0.00253,8.921522291760189e-10,2.999007150419402
6,3,0.00254,9.027694354519077e-10,2.999003216856181
6,3,0.00255,9.13470515746273e-10,2.9989992832170174
6,3,0.00256,9.242557996096314e-10,2.9989953495064583
6,3,0.00257,9.351256165873007e-10,2.9989914157231397
6,3,0.00258,9.460802962193993e-10,2.998987481866152
6,3,0.00259,9.571201680408457e-10,2.998983547935495
6,3,0.0026,9.682455615813591e-10,2.998979613932079
6,3,0.00261,9.794568063654595e-10,2.9989756798563576
6,3,0.00262,9.907542319124667e-10,2.9989717457069673
6,3,0.00263,1.0021381677365008e-09,2.9989678114852723
6,3,0.00264,1.0136089433464826e-09,2.9989638771889986
6,3,0.00265,1.0251668882461326e-09,2.998959942820875
6,3,0.00266,1.0368123319339711e-09,2.998956008379537
6,3,0.00267,1.0485456039033192e-09,2.9989520738649844
6,3,0.00268,1.0603670336422974e-09,2.9989481392772177
6,3,0.00269,1.0722769506338261e-09,2.9989442046166914
6,3,0.0027,1.0842756843556255e-09,2.9989402698838603
6,3,0.00271,1.0963635642802153e-09,2.9989363350769054
6,3,0.00272,1.1085409198749153e-09,2.998932400197191
6,3,0.00273,1.120808080601845e-09,2.998928465244717
6,3,0.00274,1.1331653759179222e-09,2.9989245302185736
6,3,0.00275,1.1456131352748659e-09,2.9989205951201257
6,3,0.00276,1.158151688119193e-09,2.9989166599484633
6,3,0.00277,1.1707813638922202e-09,2.998912724703132
6,3,0.00278,1.183502492030064e-09,2.9989087893854958
6,3,0.00279,1.1963154019636393e-09,2.9989048539946452
6,3,0.0028,1.2092204231186604e-09,2.99890091853149
6,3,0.00281,1.2222178849156403e-09,2.9988969829942107
6,3,0.00282,1.2353081167698918e-09,2.998893047384172
6,3,0.00283,1.2484914480915255e-09,2.998889111700919
6,3,0.00284,1.2617682082854514e-09,2.9988851759458157
6,3,0.00285,1.2751387267513786e-09,2.9988812401165887
6,3,0.00286,1.2886033328838139e-09,2.998877304214602
6,3,0.00287,1.3021623560720637e-09,2.998873368239856
6,3,0.00288,1.3158161257002323e-09,2.9988694321918956
6,3,0.00289,1.3295649711472227e-09,2.998865496070721
6,3,0.0029,1.3434092217867362e-09,2.9988615598772412
6,3,0.00291,1.3573492069872728e-09,2.9988576236100926
6,3,0.00292,1.3713852561121303e-09,2.9988536872697296
6,3,0.00293,1.3855176985194047e-09,2.998849750856607
6,3,0.00294,1.3997468635619906e-09,2.9988458143711796
6,3,0.00295,1.41407308058758e-09,2.9988418778111736
6,3,0.00296,1.4284966789386637e-09,2.9988379411793176
6,3,0.00297,1.4430179879525294e-09,2.9988340044756114
6,3,0.00298,1.4576373369612638e-09,2.9988300676973267
6,3,0.00299,1.4723550552917504e-09,2.9988261308462825
6,3,0.003,1.4871714722656707e-09,2.9988221939224786
6,3,0.00301,1.5020869171995042e-09,2.9988182569250057
6,3,0.00302,1.5171017194045276e-09,2.998814319854773
6,3,0.00303,1.5322162081868153e-09,2.998810382712236
6,3,0.00304,1.547430712847239e-09,2.9988064454964842
6,3,0.00305,1.5627455626814677e-09,2.998802508207973
6,3,0.00306,1.5781610869799679e-09,2.9987985708462475
6,3,0.00307,1.5936776150280032e-09,2.998794633410853
6,3,0.00308,1.6092954761056344e-09,2.9987906959031534
6,3,0.00309,1.6250149994877195e-09,2.998786758323604
6,3,0.0031,1.6408365144439131e-09,2.998782820669021
6,3,0.00311,1.6567603502386673e-09,2.998778882942588
6,3,0.00312,1.672786836131231e-09,2.998774945142486
6,3,0.00313,1.6889163013756492e-09,2.9987710072700793
6,3,0.00314,1.7051490752207645e-09,2.998767069324913
6,3,0.00315,1.721485486910216e-09,2.998763131306532
6,3,0.00316,1.737925865682439e-09,2.998759193214937
6,3,0.00317,1.7544705407706657e-09,2.9987552550492182
6,3,0.00318,1.7711198414029247e-09,2.9987513168130135
6,3,0.00319,1.7878740968020412e-09,2.998747378501321
6,3,0.0032,1.804733636185636e-09,2.998743440117778
6,3,0.00321,1.821698788766127e-09,2.9987395016628398
6,3,0.00322,1.838769883750728e-09,2.9987355631324135
6,3,0.00323,1.8559472503414485e-09,2.998731624530592
6,3,0.00324,1.873231217735095e-09,2.9987276858546466
6,3,0.00325,1.8906221151232688e-09,2.998723747106851
6,3,0.00326,1.908120271692368e-09,2.998719808286296
6,3,0.00327,1.9257260166235867e-09,2.998715869391617
6,3,0.00328,1.9434396790929136e-09,2.998711930425543
6,3,0.00329,1.9612615882711344e-09,2.99870799138489
6,3,0.0033,1.9791920733238296e-09,2.9987040522719326
6,3,0.00331,1.997231463411376e-09,2.998700113085306
6,3,0.00332,2.015380087688945e-09,2.998696173827284
6,3,0.00333,2.0336382753065042e-09,2.998692234495138
6,3,0.00334,2.052006355408816e-09,2.9986882950906875
6,3,0.00335,2.0704846571354385e-09,2.9986843556130225
6,3,0.00336,2.089073509620725e-09,2.998680416062598
6,3,0.00337,2.107773241993824e-09,2.9986764764385043
6,3,0.00338,2.1265841833786787e-09,2.9986725367425606
6,3,0.00339,2.1455066628940274e-09,2.998668596972948
6,3,0.0034,2.1645410096534037e-09,2.998664657131485
6,3,0.00341,2.183687552765136e-09,2.998660717214989
6,3,0.00342,2.2029466213323472e-09,2.9986567772266426
6,3,0.00343,2.2223185444529555e-09,2.9986528371664463
6,3,0.00344,2.241803651219673e-09,2.9986488970312166
6,3,0.00345,2.2614022707200074e-09,2.9986449568245916
6,3,0.00346,2.2811147320362597e-09,2.9986410165442976
6,3,0.00347,2.3009413642455264e-09,2.9986370761921535
6,3,0.00348,2.320882496419698e-09,2.9986331357658855
6,3,0.00349,2.3409384576254595e-09,2.9986291952673128
6,3,0.0035,2.3611095769242895e-09,2.998625254695071
6,3,0.00351,2.381396183372462e-09,2.9986213140514337
6,3,0.00352,2.401798606021044e-09,2.9986173733336727
6,3,0.00353,2.4223171739158974e-09,2.9986134325426974
6,3,0.00354,2.4429522160976775e-09,2.9986094916803268
6,3,0.00355,2.4637040616018336e-09,2.9986055507447418
6,3,0.00356,2.484573039458609e-09,2.9986016097341235
6,3,0.00357,2.5055594786930413e-09,2.99859766865211
6,3,0.00358,2.5266637083249603e-09,2.998593727496882
6,3,0.00359,2.547886057368991e-09,2.998589786269349
6,3,0.0036,2.569226854834551e-09,2.998585844967238
6,3,0.00361,2.590686429725852e-09,2.998581903594186
6,3,0.00362,2.612265111041899e-09,2.99857796214701
6,3,0.00363,2.63396322777649e-09,2.998574020628439
6,3,0.00364,2.6557811089182172e-09,2.998570079036199
6,3,0.00365,2.6777190834504646e-09,2.99856613736938
6,3,0.00366,2.6997774803514106e-09,2.9985621956320756
6,3,0.00367,2.7219566285940263e-09,2.9985582538220115
6,3,0.00368,2.7442568571460758e-09,2.9985543119373688
6,3,0.00369,2.766678494970116e-09,2.998550369979057
6,3,0.0037,2.7892218710234965e-09,2.9985464279498046
6,3,0.00371,2.8118873142583606e-09,2.9985424858477927
6,3,0.00372,2.8346751536216437e-09,2.9985385436702927
6,3,0.00373,2.8575857180550736e-09,2.9985346014227616
6,3,0.00374,2.8806193364951715e-09,2.998530659102016
6,3,0.00375,2.9037763378732503e-09,2.9985267167066922
6,3,0.00376,2.927057051115416e-09,2.998522774239518
6,3,0.00377,2.9504618051425673e-09,2.99851883169913
6,3,0.00378,2.973990928870394e-09,2.998514889085982
6,3,0.00379,2.9976447512093793e-09,2.998510946400529
6,3,0.0038,3.021423601064798e-09,2.998507003641862
6,3,0.00381,3.0453278073367173e-09,2.9985030608086163
6,3,0.00382,3.0693576989199965e-09,2.99849911790443
6,3,0.00383,3.093513604704287e-09,2.9984951749265747
6,3,0.00384,3.117795853574031e-09,2.9984912318777788
6,3,0.00385,3.1422047744084646e-09,2.9984872887539495
6,3,0.00386,3.166740696081614e-09,2.9984833455573607
6,3,0.00387,3.191403947462297e-09,2.998479402288922
6,3,0.00388,3.2161948574141254e-09,2.9984754589459044
6,3,0.00389,3.2411137547954995e-09,2.998471515531037
6,3,0.0039,3.266160968459613e-09,2.9984675720438645
6,3,0.00391,3.2913368272544503e-09,2.998463628483478
6,3,0.00392,3.3166416600227878e-09,2.998459684849422
6,3,0.00393,3.3420757956021925e-09,2.9984557411444257
6,3,0.00394,3.367639562825023e-09,2.998451797364396
6,3,0.00395,3.3933332905184295e-09,2.9984478535120616
6,3,0.00396,3.4191573075043525e-09,2.9984439095869675
6,3,0.00397,3.4451119425995237e-09,2.998439965589114
6,3,0.00398,3.471197524615466e-09,2.9984360215189554
6,3,0.00399,3.4974143823584932e-09,2.998432077374673
6,3,0.004,3.52376284462971e-09,2.9984281331585407
6,3,0.00401,3.550243240225012e-09,2.998424188869649
6,3,0.00402,3.576855897935084e-09,2.9984202445075425
6,3,0.00403,3.603601146545404e-09,2.998416300072222
6,3,0.00404,3.6304793148362385e-09,2.998412355563687
6,3,0.00405,3.6574907315826448e-09,2.9984084109842115
6,3,0.00406,3.6846357255544717e-09,2.9984044663297027
6,3,0.00407,3.7119146255163572e-09,2.9984005216024343
6,3,0.00408,3.73932776022773e-09,2.9983965768037706
6,3,0.00409,3.766875458442809e-09,2.9983926319318925
6,3,0.0041,3.794558048910603e-09,2.9983886869858907
6,3,0.00411,3.822375860374912e-09,2.9983847419684935
6,3,0.00412,3.850329221574324e-09,2.9983807968787914
6,3,0.00413,3.8784184612422194e-09,2.9983768517149656
6,3,0.00414,3.906643908106765e-09,2.9983729064774707
6,3,0.00415,3.935005890890921e-09,2.9983689611685804
6,3,0.00416,3.963504738312436e-09,2.998365015786476
6,3,0.00417,3.992140779083847e-09,2.9983610703316117
6,3,0.00418,4.020914341912483e-09,2.9983571248035332
6,3,0.00419,4.04982575550046e-09,2.998353179202695
6,3,0.0042,4.078875348544685e-09,2.9983492335295523
6,3,0.00421,4.108063449736855e-09,2.998345287783195
6,3,0.00422,4.137390387763453e-09,2.998341341963169
6,3,0.00423,4.166856491305756e-09,2.998337396071747
6,3,0.00424,4.196462089039827e-09,2.9983334501066565
6,3,0.00425,4.2262075096365185e-09,2.998329504067442
6,3,0.00426,4.2560930817614724e-09,2.9983255579581964
6,3,0.00427,4.286119134075121e-09,2.9983216117743723
6,3,0.00428,4.316285995232682e-09,2.9983176655177886
6,3,0.00429,4.3465939938841645e-09,2.9983137191893547
6,3,0.0043,4.3770434586743675e-09,2.998309772787252
6,3,0.00431,4.407634718242876e-09,2.998305826313299
6,3,0.00432,4.438368101224064e-09,2.998301879765677
6,3,0.00433,4.469243936247097e-09,2.9982979331452952
6,3,0.00434,4.500262551935924e-09,2.9982939864512446
6,3,0.00435,4.531424276909288e-09,2.998290039685344
6,3,0.00436,4.562729439780715e-09,2.998286092845774
6,3,0.00437,4.594178369158523e-09,2.9982821459334446
6,3,0.00438,4.625771393645818e-09,2.9982781989501746
6,3,0.00439,4.657508841840493e-09,2.9982742518914165
6,3,0.0044,4.689391042335227e-09,2.998270304761718
6,3,0.00441,4.721418323717493e-09,2.9982663575592596
6,3,0.00442,4.753591014569545e-09,2.9982624102831323
6,3,0.00443,4.78590944346843e-09,2.9982584629342455
6,3,0.00444,4.8183739389859816e-09,2.998254515512599
6,3,0.00445,4.850984829688818e-09,2.998250568018193
6,3,0.00446,4.88374244413835e-09,2.998246620450118
6,3,0.00447,4.916647110890773e-09,2.9982426728101927
6,3,0.00448,4.9496991584970694e-09,2.9982387250984175
6,3,0.00449,4.982898915503011e-09,2.9982347773120637
6,3,0.0045,5.0162467104491565e-09,2.9982308294538598
6,3,0.00451,5.049742871870851e-09,2.9982268815210773
6,3,0.00452,5.083387728298229e-09,2.9982229335191732
6,3,0.00453,5.117181608256208e-09,2.998218985441781
6,3,0.00454,5.151124840264498e-09,2.9982150372916294
6,3,0.00455,5.1852177528375915e-09,2.998211089068718
6,3,0.00456,5.219460674484771e-09,2.9982071407730473
6,3,0.00457,5.253853933710104e-09,2.9982031924055264
6,3,0.00458,5.2883978590124465e-09,2.9981992439643363
6,3,0.00459,5.3230927788854395e-09,2.9981952954503868
6,3,0.0046,5.357939021817513e-09,2.9981913468636776
6,3,0.00461,5.39293691629188e-09,2.998187398204209
6,3,0.00462,5.428086790786544e-09,2.99818344947289
6,3,0.00463,5.463388973774294e-09,2.9981795006669927
6,3,0.00464,5.498843793722703e-09,2.9981755517883357
6,3,0.00465,5.5344515790941335e-09,2.998171602838738
6,3,0.00466,5.5702126583457325e-09,2.9981676538154716
6,3,0.00467,5.606127359929434e-09,2.9981637047194454
6,3,0.00468,5.642196012291957e-09,2.99815975554975
6,3,0.00469,5.678418943874809e-09,2.9981558063091143
6,3,0.0047,5.714796483114281e-09,2.9981518569939
6,3,0.00471,5.7513289584414504e-09,2.9981479076050164
6,3,0.00472,5.788016698282182e-09,2.998143958146102
6,3,0.00473,5.8248600310571265e-09,2.998140008613518
6,3,0.00474,5.861859285181717e-09,2.998136059008175
6,3,0.00475,5.899014789066177e-09,2.9981321093291626
6,3,0.00476,5.9363268711155124e-09,2.9981281595764813
6,3,0.00477,5.973795859729515e-09,2.9981242097528593
6,3,0.00478,6.011422083302763e-09,2.9981202598555683
6,3,0.00479,6.049205870224619e-09,2.9981163098873367
6,3,0.0048,6.087147548879233e-09,2.9981123598445265
6,3,0.00481,6.125247447645538e-09,2.9981084097289568
6,3,0.00482,6.163505894897253e-09,2.998104459541537
6,3,0.00483,6.2019232190028825e-09,2.998100509280448
6,3,0.00484,6.240499748325716e-09,2.9980965589465995
6,3,0.00485,6.279235811223828e-09,2.9980926085399915
6,3,0.00486,6.318131736050077e-09,2.998088658060624
6,3,0.00487,6.357187851152107e-09,2.998084707509406
6,3,0.00488,6.396404484872348e-09,2.9980807568845194
6,3,0.00489,6.435781965548012e-09,2.9980768061859635
6,3,0.0049,6.4753206215110995e-09,2.9980728554155576
6,3,0.00491,6.515020781088392e-09,2.9980689045733016
6,3,0.00492,6.5548827726014575e-09,2.998064953658286
6,3,0.00493,6.594906924366647e-09,2.998061002668692
6,3,0.00494,6.635093564695098e-09,2.998057051608157
6,3,0.00495,6.675443021892731e-09,2.9980531004739532
6,3,0.00496,6.715955624260251e-09,2.9980491492660803
6,3,0.00497,6.756631700093145e-09,2.998045197987267
6,3,0.00498,6.7974715776816895e-09,2.9980412466347843
6,3,0.00499,6.838475585310939e-09,2.998037295209542
6,3,0.005,6.879644051260737e-09,2.99803334371245
6,3,0.00501,6.920977303805706e-09,2.9980293921407792
6,3,0.00502,6.962475671215258e-09,2.9980254404972584
6,3,0.00503,7.004139481753584e-09,2.9980214887800685
6,3,0.00504,7.045969063679661e-09,2.9980175369910285
6,3,0.00505,7.087964745247248e-09,2.9980135851301384
6,3,0.00506,7.1301268547048915e-09,2.9980096331955792
6,3,0.00507,7.172455720295916e-09,2.9980056811900795
6,3,0.00508,7.214951670258433e-09,2.998001729110001
6,3,0.00509,7.257615032825337e-09,2.997997776954435
6,3,0.0051,7.300446136224305e-09,2.9979938247306563
6,3,0.00511,7.343445308677798e-09,2.9979898724322993
6,3,0.00512,7.386612878403059e-09,2.9979859200611827
6,3,0.00513,7.429949173612115e-09,2.997981967616397
6,3,0.00514,7.473454522511776e-09,2.9979780151006707
6,3,0.00515,7.517129253303636e-09,2.997974062510366
6,3,0.00516,7.560973694184069e-09,2.997970109848211
6,3,0.00517,7.604988173344234e-09,2.997966157114206
6,3,0.00518,7.649173018970072e-09,2.9979622043056224
6,3,0.00519,7.69352855924231e-09,2.9979582514260983
6,3,0.0052,7.73805512233645e-09,2.997954298474724
6,3,0.00521,7.782753036422784e-09,2.9979503454460428
6,3,0.00522,7.827622629666382e-09,2.99794639234824
6,3,0.00523,7.872664230227101e-09,2.9979424391776774
6,3,0.00524,7.917878166259575e-09,2.997938485931627
6,3,0.00525,7.963264765913224e-09,2.9979345326155453
6,3,0.00526,8.008824357332247e-09,2.9979305792257946
6,3,0.00527,8.054557268655628e-09,2.997926625764194
6,3,0.00528,8.100463828017134e-09,2.997922672230743
6,3,0.00529,8.14654436354531e-09,2.997918718621804
6,3,0.0053,8.192799203363487e-09,2.9979147649419247
6,3,0.00531,8.239228675589773e-09,2.9979108111874666
6,3,0.00532,8.285833108337063e-09,2.997906857362068
6,3,0.00533,8.33261282971303e-09,2.9979029034630003
6,3,0.00534,8.379568167820132e-09,2.997898949491173
6,3,0.00535,8.426699450755607e-09,2.9978949954474956
6,3,0.00536,8.474007006611474e-09,2.9978910413310587
6,3,0.00537,8.521491163474532e-09,2.9978870871409526
6,3,0.00538,8.569152249426364e-09,2.9978831328789965
6,3,0.00539,8.616990592543335e-09,2.997879178544281
6,3,0.0054,8.665006520896588e-09,2.997875224135896
6,3,0.00541,8.713200362552049e-09,2.9978712696556613
6,3,0.00542,8.761572445570427e-09,2.9978673151017574
6,3,0.00543,8.810123098007208e-09,2.9978633604760034
6,3,0.00544,8.858852647912663e-09,2.997859405779309
6,3,0.00545,8.90776142333184e-09,2.9978554510071262
6,3,0.00546,8.956849752304571e-09,2.9978514961612746
6,3,0.00547,9.00611796286547e-09,2.9978475412463013
6,3,0.00548,9.055566383043925e-09,2.997843586257659
6,3,0.00549,9.10519534086411e-09,2.997839631192619
6,3,0.0055,9.155005164344983e-09,2.9978356760584575
6,3,0.00551,9.204996181500274e-09,2.997831720850627
6,3,0.00552,9.255168720338499e-09,2.9978277655700367
6,3,0.00553,9.30552310886295e-09,2.9978238102175965
6,3,0.00554,9.356059675071708e-09,2.9978198547923967
6,3,0.00555,9.406778746957624e-09,2.9978158992917088
6,3,0.00556,9.457680652508335e-09,2.9978119437218993
6,3,0.00557,9.508765719706259e-09,2.9978079880775113
6,3,0.00558,9.560034276528588e-09,2.997804032361273
6,3,0.00559,9.6114866509473e-09,2.997800076573185
6,3,0.0056,9.66312317092915e-09,2.9977961207096087
6,3,0.00561,9.714944164435676e-09,2.997792164775092
6,3,0.00562,9.76694995942319e-09,2.997788208768725
6,3,0.00563,9.819140883842789e-09,2.99778425268687
6,3,0.00564,9.871517265640347e-09,2.997780296534984
6,3,0.00565,9.924079432756518e-09,2.9977763403094286
6,3,0.00566,9.976827713126736e-09,2.9977723840102044
6,3,0.00567,1.0029762434681213e-08,2.99776842763913
6,3,0.00568,1.0082883925344944e-08,2.997764471197115
6,3,0.00569,1.0136192513037699e-08,2.9977605146805217
6,3,0.0057,1.0189688525674029e-08,2.997756558090259
6,3,0.00571,1.0243372291163267e-08,2.9977526014299656
6,3,0.00572,1.0297244137409517e-08,2.997748644694184
6,3,0.00573,1.0351304392311671e-08,2.9977446878856426
6,3,0.00574,1.0405553383763395e-08,2.997740731006161
6,3,0.00575,1.0459991439653136e-08,2.997736774054829
6,3,0.00576,1.0514618887864118e-08,2.997732817028009
6,3,0.00577,1.0569436056274346e-08,2.997728859931158
6,3,0.00578,1.0624443272756602e-08,2.9977249027606376
6,3,0.00579,1.0679640865178444e-08,2.9977209455164484
6,3,0.0058,1.0735029161402217e-08,2.9977169882013186
6,3,0.00581,1.0790608489285033e-08,2.9977130308125197
6,3,0.00582,1.0846379176678792e-08,2.9977090733518708
6,3,0.00583,1.090234155143017e-08,2.9977051158175527
6,3,0.00584,1.0958495941380617e-08,2.9977011582095656
6,3,0.00585,1.1014842674366365e-08,2.997697200528819
6,3,0.00586,1.1071382078218423e-08,2.997693242778041
6,3,0.00587,1.112811448076258e-08,2.997689284956323
6,3,0.00588,1.1185040209819402e-08,2.997685327056388
6,3,0.00589,1.1242159593204228e-08,2.9976813690855124
6,3,0.0059,1.1299472958727184e-08,2.9976774110436963
6,3,0.00591,1.1356980634193167e-08,2.9976734529291207
6,3,0.00592,1.1414682947401854e-08,2.997669494740876
6,3,0.00593,1.1472580226147698e-08,2.997665536478962
6,3,0.00594,1.1530672798219935e-08,2.997661578146108
6,3,0.00595,1.158896099140257e-08,2.997657619738675
6,3,0.00596,1.1647445133474393e-08,2.9976536612603013
6,3,0.00597,1.1706125552208966e-08,2.9976497027082587
6,3,0.00598,1.1765002575374634e-08,2.997645744084366
6,3,0.00599,1.1824076530734513e-08,2.9976417853886232
6,3,0.006,1.18833477460465e-08,2.9976378266173924
6,3,0.00601,1.194281654906327e-08,2.9976338677743115
6,3,0.00602,1.200248326753227e-08,2.997629908862109
6,3,0.00603,1.206234822919573e-08,2.997625949873509
6,3,0.00604,1.2122411761790655e-08,2.997621990813059
6,3,0.00605,1.2182674193048822e-08,2.9976180316807586
6,3,0.00606,1.2243135850696792e-08,2.9976140724756988
6,3,0.00607,1.23037970624559e-08,2.99761011319697
6,3,0.00608,1.2364658156042258e-08,2.9976061538473004
6,3,0.00609,1.242571945916675e-08,2.9976021944230524
6,3,0.0061,1.2486981299535042e-08,2.9975982349251353
6,3,0.00611,1.2548444004847576e-08,2.997594275359006
6,3,0.00612,1.261010790279957e-08,2.9975903157182984
6,3,0.00613,1.2671973321081015e-08,2.997586356003012
6,3,0.00614,1.2734040587376681e-08,2.9975823962140566
6,3,0.00615,1.2796310029366115e-08,2.99757843635507
6,3,0.00616,1.2858781974723638e-08,2.997574476423324
6,3,0.00617,1.292145675111835e-08,2.9975705164206374
6,3,0.00618,1.2984334686214123e-08,2.9975665563406437
6,3,0.00619,1.3047416107669607e-08,2.997562596192438
6,3,0.0062,1.3110701343138228e-08,2.997558635970563
6,3,0.00621,1.3174190720268189e-08,2.997554675675019
6,3,0.00622,1.3237884566702465e-08,2.9975507153067156
6,3,0.00623,1.330178321007881e-08,2.9975467548638335
6,3,0.00624,1.3365886978029753e-08,2.9975427943509203
6,3,0.00625,1.3430196198182596e-08,2.9975388337652475
6,3,0.00626,1.349471119815942e-08,2.997534873108634
6,3,0.00627,1.355943230557708e-08,2.9975309123774423
6,3,0.00628,1.3624359848047203e-08,2.997526951571672
6,3,0.00629,1.3689494153176199e-08,2.9975229906949608
6,3,0.0063,1.3754835548565245e-08,2.9975190297463996
6,3,0.00631,1.3820384361810296e-08,2.9975150687259884
6,3,0.00632,1.3886140920502085e-08,2.9975111076309986
6,3,0.00633,1.3952105552226115e-08,2.9975071464641587
6,3,0.00634,1.4018278584562669e-08,2.9975031852245593
6,3,0.00635,1.4084660345086799e-08,2.9974992239103813
6,3,0.00636,1.4151251161368337e-08,2.997495262526172
6,3,0.00637,1.4218051360971888e-08,2.997491301070113
6,3,0.00638,1.4285061271456831e-08,2.9974873395376562
6,3,0.00639,1.4352281220377318e-08,2.997483377936078
6,3,0.0064,1.4419711535282279e-08,2.997479416259921
6,3,0.00641,1.4487352543715416e-08,2.997475454511914
6,3,0.00642,1.4555204573215206e-08,2.9974714926911474
6,3,0.00643,1.46232679513149e-08,2.9974675307958023
6,3,0.00644,1.4691543005542524e-08,2.997463568834064
6,3,0.00645,1.4760030063420878e-08,2.9974596067950188
6,3,0.00646,1.4828729452467537e-08,2.9974556446823044
6,3,0.00647,1.4897641500194844e-08,2.9974516824986495
6,3,0.00648,1.4966766534109925e-08,2.9974477202413254
6,3,0.00649,1.5036104881714675e-08,2.997443757911242
6,3,0.0065,1.5105656870505765e-08,2.997439795509308
6,3,0.00651,1.517542282797463e-08,2.997435833038253
6,3,0.00652,1.5245403081607496e-08,2.9974318704908
6,3,0.00653,1.5315597958885352e-08,2.9974279078705877
6,3,0.00654,1.538600778728396e-08,2.9974239451794347
6,3,0.00655,1.5456632894273853e-08,2.997419982413703
6,3,0.00656,1.552747360732035e-08,2.9974160195761215
6,3,0.00657,1.559853025388353e-08,2.9974120566657803
6,3,0.00658,1.5669803161418252e-08,2.9974080936844985
6,3,0.00659,1.5741292657374146e-08,2.997404130630457
6,3,0.0066,1.5812999069195617e-08,2.9974001675009276
6,3,0.00661,1.588492272432184e-08,2.997396204301367
6,3,0.00662,1.5957063950186766e-08,2.997392241027228
6,3,0.00663,1.6029423074219118e-08,2.997388277681239
6,3,0.00664,1.610200042384239e-08,2.9973843142633996
6,3,0.00665,1.6174796326474852e-08,2.9973803507728007
6,3,0.00666,1.6247811109529546e-08,2.997376387208533
6,3,0.00667,1.6321045100414282e-08,2.9973724235715054
6,3,0.00668,1.639449862653165e-08,2.9973684598644468
6,3,0.00669,1.646817201527901e-08,2.9973644960828096
6,3,0.0067,1.654206559404849e-08,2.997360532228413
6,3,0.00671,1.6616179690226994e-08,2.9973565683030756
6,3,0.00672,1.6690514631196198e-08,2.9973526043031598
6,3,0.00673,1.6765070744332552e-08,2.997348640231394
6,3,0.00674,1.6839848357007276e-08,2.9973446760877778
6,3,0.00675,1.6914847796586365e-08,2.9973407118723117
6,3,0.00676,1.6990069390430577e-08,2.997336747582267
6,3,0.00677,1.7065513465895457e-08,2.9973327832194627
6,3,0.00678,1.7141180350331307e-08,2.9973288187848084
6,3,0.00679,1.7217070371083212e-08,2.9973248542773945
6,3,0.0068,1.729318385549102e-08,2.997320889697221
6,3,0.00681,1.7369521130889357e-08,2.997316925046107
6,3,0.00682,1.7446082524607622e-08,2.9973129603204143
6,3,0.00683,1.7522868363969976e-08,2.997308995521962
6,3,0.00684,1.7599878976295363e-08,2.9973050306534788
6,3,0.00685,1.767711468889749e-08,2.9973010657095074
6,3,0.00686,1.775457582908484e-08,2.9972971006927764
6,3,0.00687,1.7832262724160665e-08,2.997293135608743
6,3,0.00688,1.791017570142299e-08,2.997289170448312
6,3,0.00689,1.798831508816461e-08,2.997285205213302
6,3,0.0069,1.806668121167309e-08,2.997281239907352
6,3,0.00691,1.814527439923077e-08,2.9972772745277325
6,3,0.00692,1.822409497811476e-08,2.997273309078082
6,3,0.00693,1.830314327559693e-08,2.997269343553853
6,3,0.00694,1.8382419618943942e-08,2.997265377959593
6,3,0.00695,1.8461924335417208e-08,2.997261412289845
6,3,0.00696,1.8541657752272924e-08,2.9972574465482467
6,3,0.00697,1.8621620196762052e-08,2.997253480737527
6,3,0.00698,1.8701811996130327e-08,2.9972495148495
6,3,0.00699,1.8782233477618245e-08,2.9972455488905325
6,3,0.007,1.886288496846109e-08,2.9972415828588055
6,3,0.00701,1.8943766795888898e-08,2.9972376167552284
6,3,0.00702,1.9024879287126485e-08,2.9972336505788917
6,3,0.00703,1.9106222769393438e-08,2.997229684328886
6,3,0.00704,1.9187797569904113e-08,2.99722571800703
6,3,0.00705,1.926960401586763e-08,2.9972217516142337
6,3,0.00706,1.935164243448789e-08,2.997217785147768
6,3,0.00707,1.9433913152963555e-08,2.997213818606724
6,3,0.00708,1.9516416498488056e-08,2.997209851995649
6,3,0.00709,1.9599152798249605e-08,2.9972058853090857
6,3,0.0071,1.9682122379431174e-08,2.997201918553401
6,3,0.00711,1.9765325569210504e-08,2.9971979517231375
6,3,0.00712,1.9848762694760112e-08,2.997193984822843
6,3,0.00713,1.993243408324728e-08,2.997190017846151
6,3,0.00714,2.001634006183406e-08,2.9971860507985184
6,3,0.00715,2.010048095767728e-08,2.9971820836790357
6,3,0.00716,2.0184857097928526e-08,2.9971781164886124
6,3,0.00717,2.026946880973416e-08,2.997174149222701
6,3,0.00718,2.0354316420235316e-08,2.99717018188403
6,3,0.00719,2.0439400256567885e-08,2.9971662144744187
6,3,0.0072,2.0524720645862543e-08,2.9971622469920476
6,3,0.00721,2.0610277915244725e-08,2.9971582794341884
6,3,0.00722,2.0696072391834638e-08,2.9971543118090267
6,3,0.00723,2.0782104402747256e-08,2.9971503441092864
6,3,0.00724,2.0868374275092325e-08,2.997146376335877
6,3,0.00725,2.0954882335974358e-08,2.9971424084887985
6,3,0.00726,2.1041628912492634e-08,2.997138440573508
6,3,0.00727,2.1128614331741204e-08,2.997134472583639
6,3,0.00728,2.121583892080889e-08,2.997130504517372
6,3,0.00729,2.1303303006779277e-08,2.997126536381984
6,3,0.0073,2.139100691673072e-08,2.9971225681747455
6,3,0.00731,2.1478950977736342e-08,2.9971185998947476
6,3,0.00732,2.1567135516864038e-08,2.9971146315410806
6,3,0.00733,2.165556086117647e-08,2.997110663114654
6,3,0.00734,2.1744227337731063e-08,2.9971066946163774
6,3,0.00735,2.1833135273580016e-08,2.9971027260462506
6,3,0.00736,2.1922284995770292e-08,2.9970987574033643
6,3,0.00737,2.2011676831343625e-08,2.9970947886877184
6,3,0.00738,2.2101311107336515e-08,2.997090819897494
6,3,0.00739,2.2191188150780233e-08,2.9970868510354194
6,3,0.0074,2.2281308288700812e-08,2.9970828821033138
6,3,0.00741,2.237167184811906e-08,2.997078913097539
6,3,0.00742,2.2462279156050543e-08,2.9970749440190048
6,3,0.00743,2.2553130539505604e-08,2.9970709748668014
6,3,0.00744,2.2644226325489347e-08,2.9970670056436575
6,3,0.00745,2.273556684100165e-08,2.9970630363486634
6,3,0.00746,2.282715241303715e-08,2.9970590669800004
6,3,0.00747,2.2918983368585258e-08,2.997055097539487
6,3,0.00748,2.3011060034630147e-08,2.9970511280225764
6,3,0.00749,2.3103382738150767e-08,2.9970471584374536
6,3,0.0075,2.319595180612082e-08,2.997043188777752
6,3,0.00751,2.3288767565508788e-08,2.9970392190480197
6,3,0.00752,2.3381830343277912e-08,2.9970352492455277
6,3,0.00753,2.3475140466386206e-08,2.9970312793675475
6,3,0.00754,2.3568698261786445e-08,2.997027309418627
6,3,0.00755,2.3662504056426174e-08,2.9970233393969465
6,3,0.00756,2.3756558177247706e-08,2.997019369303416
6,3,0.00757,2.385086095118812e-08,2.9970153991371262
6,3,0.00758,2.3945412705179254e-08,2.997011428897167
6,3,0.00759,2.4040213766147724e-08,2.997007458587177
6,3,0.0076,2.4135264461014906e-08,2.997003488201699
6,3,0.00761,2.423056511669694e-08,2.99699951774528
6,3,0.00762,2.4326116060104743e-08,2.9969955472170113
6,3,0.00763,2.4421917618143987e-08,2.996991576615983
6,3,0.00764,2.4517970117715112e-08,2.996987605940376
6,3,0.00765,2.4614273885713328e-08,2.996983635194738
6,3,0.00766,2.4710829249028613e-08,2.9969796643754307
6,3,0.00767,2.48076365345457e-08,2.9969756934842735
6,3,0.00768,2.4904696069144103e-08,2.9969717225176282
6,3,0.00769,2.5002008179698086e-08,2.996967751482771
6,3,0.0077,2.5099573193076693e-08,2.9969637803742444
6,3,0.00771,2.5197391436143723e-08,2.9969598091947773
6,3,0.00772,2.529546323575775e-08,2.9969558379380032
6,3,0.00773,2.53937889187721e-08,2.9969518666121076
6,3,0.00774,2.5492368812034882e-08,2.996947895212543
6,3,0.00775,2.5591203242388952e-08,2.996943923741128
6,3,0.00776,2.569029253667195e-08,2.996939952197863
6,3,0.00777,2.578963702171627e-08,2.9969359805800195
6,3,0.00778,2.5889237024349064e-08,2.9969320088930544
6,3,0.00779,2.598909287139227e-08,2.9969280371306013
6,3,0.0078,2.6089204889662572e-08,2.996924065294479
6,3,0.00781,2.6189573405971428e-08,2.9969200933892353
6,3,0.00782,2.6290198747125063e-08,2.9969161214103224
6,3,0.00783,2.639108123992446e-08,2.99691214935865
6,3,0.00784,2.6492221211165368e-08,2.996908177236037
6,3,0.00785,2.6593618987638303e-08,2.9969042050370263
6,3,0.00786,2.6695274896128548e-08,2.9969002327679846
6,3,0.00787,2.6797189263416148e-08,2.9968962604261833
6,3,0.00788,2.689936241627591e-08,2.996892288012532
6,3,0.00789,2.7001794681477413e-08,2.9968883155270305
6,3,0.0079,2.710448638578499e-08,2.99688434296786
6,3,0.00791,2.7207437855957743e-08,2.9968803703368394
6,3,0.00792,2.7310649418749544e-08,2.9968763976321497
6,3,0.00793,2.7414121400909017e-08,2.9968724248547005
6,3,0.00794,2.7517854129179567e-08,2.99686845200722
6,3,0.00795,2.7621847930299345e-08,2.9968644790851613
6,3,0.00796,2.7726103131001278e-08,2.9968605060912523
6,3,0.00797,2.7830620058013052e-08,2.9968565330254933
6,3,0.00798,2.793539903805712e-08,2.9968525598869746
6,3,0.00799,2.8040440397850697e-08,2.9968485866775154
6,3,0.008,2.814574446410576e-08,2.996844613390749
6,3,0.00801,2.825131156352905e-08,2.996840640033952
6,3,0.00802,2.8357142022822075e-08,2.9968366666071233
6,3,0.00803,2.8463236168681106e-08,2.9968326931057163
6,3,0.00804,2.856959432779717e-08,2.996828719532459
6,3,0.00805,2.8676216826856074e-08,2.996824745883714
6,3,0.00806,2.8783103992538368e-08,2.9968207721658473
6,3,0.00807,2.8890256151519376e-08,2.996816798375221
6,3,0.00808,2.899767363046919e-08,2.996812824513654
6,3,0.00809,2.910535675605265e-08,2.9968088505756896
6,3,0.0081,2.9213305854929382e-08,2.9968048765686035
6,3,0.00811,2.932152125375375e-08,2.9968009024878484
6,3,0.00812,2.9430003279174893e-08,2.996796928331605
6,3,0.00813,2.9538752257836714e-08,2.9967929541080593
6,3,0.00814,2.964776851637788e-08,2.9967889798108445
6,3,0.00815,2.9757052381431813e-08,2.9967850054399605
6,3,0.00816,2.986660417962671e-08,2.9967810309935885
6,3,0.00817,2.9976424237585515e-08,2.996777056478095
6,3,0.00818,3.008651288192594e-08,2.9967730818916607
6,3,0.00819,3.0196870439260474e-08,2.9967691072315574
6,3,0.0082,3.0307497236196346e-08,2.996765132495966
6,3,0.00821,3.041839359933556e-08,2.9967611576921627
6,3,0.00822,3.052955985527488e-08,2.99675718281469
6,3,0.00823,3.0640996330605835e-08,2.9967532078635486
6,3,0.00824,3.0752703351914706e-08,2.9967492328396474
6,3,0.00825,3.086468124578256e-08,2.9967452577429867
6,3,0.00826,3.0976930338785185e-08,2.996741282576295
6,3,0.00827,3.108945095749317e-08,2.996737307335934
6,3,0.00828,3.120224342847185e-08,2.9967333320228136
6,3,0.00829,3.131530807828133e-08,2.9967293566369335
6,3,0.0083,3.142864523347645e-08,2.9967253811810224
6,3,0.00831,3.154225522060685e-08,2.996721405651442
6,3,0.00832,3.1656138366216905e-08,2.9967174300491024
6,3,0.00833,3.177029499684576e-08,2.996713454372184
6,3,0.00834,3.188472543902732e-08,2.996709478626144
6,3,0.00835,3.1999430019290255e-08,2.9967055028055256
6,3,0.00836,3.211440906415799e-08,2.996701526913057
6,3,0.00837,3.222966290014871e-08,2.996697550947829
6,3,0.00838,3.234519185377538e-08,2.9966935749107506
6,3,0.00839,3.2460996251545704e-08,2.9966895988045508
6,3,0.0084,3.257707641996216e-08,2.996685622619225
6,3,0.00841,3.2693432685521974e-08,2.9966816463647774
6,3,0.00842,3.2810065374717143e-08,2.9966776700393893
6,3,0.00843,3.292697481403443e-08,2.9966736936376037
6,3,0.00844,3.304416132995535e-08,2.996669717165787
6,3,0.00845,3.316162524895617e-08,2.996665740623939
6,3,0.00846,3.327936689750794e-08,2.9966617640066033
6,3,0.00847,3.3397386602076454e-08,2.996657787318327
6,3,0.00848,3.3515684689122275e-08,2.996653810553653
6,3,0.00849,3.363426148510072e-08,2.9966498337207668
6,3,0.0085,3.375311731646187e-08,2.9966458568160306
6,3,0.00851,3.387225250965057e-08,2.996641879836716
6,3,0.00852,3.3991667391106406e-08,2.996637902785551
6,3,0.00853,3.411136228726375e-08,2.9966339256616266
6,3,0.00854,3.4231337524551724e-08,2.9966299484649426
6,3,0.00855,3.435159342939421e-08,2.996625971195499
6,3,0.00856,3.447213032820984e-08,2.996621993855115
6,3,0.00857,3.459294854741203e-08,2.9966180164428806
6,3,0.00858,3.4714048413408927e-08,2.9966140389551583
6,3,0.00859,3.483543025260346e-08,2.9966100613983144
6,3,0.0086,3.495709439139331e-08,2.996606083768711
6,3,0.00861,3.507904115617091e-08,2.996602106064529
6,3,0.00862,3.5201270873323466e-08,2.9965981282875873
6,3,0.00863,3.532378386923293e-08,2.996594150439705
6,3,0.00864,3.544658047027603e-08,2.996590172521792
6,3,0.00865,3.556966100282424e-08,2.9965861945283905
6,3,0.00866,3.56930257932438e-08,2.996582216463139
6,3,0.00867,3.58166751678957e-08,2.996578238323309
6,3,0.00868,3.59406094531357e-08,2.996574260113448
6,3,0.00869,3.6064828975314324e-08,2.996570281833556
6,3,0.0087,3.618933406077683e-08,2.9965663034799945
6,3,0.00871,3.631412503586326e-08,2.996562325050945
6,3,0.00872,3.6439202226908405e-08,2.9965583465491363
6,3,0.00873,3.656456596024182e-08,2.9965543679791153
6,3,0.00874,3.6690216562187807e-08,2.996550389334516
6,3,0.00875,3.681615435906544e-08,2.996546410618066
6,3,0.00876,3.694237967718855e-08,2.996542431830676
6,3,0.00877,3.706889284286571e-08,2.996538452966888
6,3,0.00878,3.719569418240027e-08,2.99653447403216
6,3,0.00879,3.732278402209034e-08,2.996530495026491
6,3,0.0088,3.7450162688228775e-08,2.996526515945334
6,3,0.00881,3.757783050710319e-08,2.9965225367959647
6,3,0.00882,3.7705787804995974e-08,2.9965185575747455
6,3,0.00883,3.783403490818426e-08,2.9965145782753098
6,3,0.00884,3.796257214293993e-08,2.996510598907662
6,3,0.00885,3.809139983552965e-08,2.9965066194690735
6,3,0.00886,3.822051831221482e-08,2.9965026399540875
6,3,0.00887,3.8349927899251624e-08,2.996498660368161
6,3,0.00888,3.847962892289097e-08,2.9964946807103843
6,3,0.00889,3.8609621709378554e-08,2.9964907009807575
6,3,0.0089,3.873990658495481e-08,2.9964867211774617
6,3,0.00891,3.8870483875854946e-08,2.9964827413032253
6,3,0.00892,3.900135390830891e-08,2.99647876135532
6,3,0.00893,3.913251700854141e-08,2.9964747813337453
6,3,0.00894,3.926397350277194e-08,2.9964708012403207
6,3,0.00895,3.939572371721471e-08,2.9964668210795935
6,3,0.00896,3.9527767978078715e-08,2.9964628408415592
6,3,0.00897,3.9660106611567694e-08,2.996458860531675
6,3,0.00898,3.979273994388016e-08,2.996454880147212
6,3,0.00899,3.992566830120935e-08,2.9964508996936274
6,3,0.009,4.0058892009743294e-08,2.9964469191672833
6,3,0.00901,4.019241139566477e-08,2.996442938569089
6,3,0.00902,4.0326226785151293e-08,2.9964389578999544
6,3,0.00903,4.0460338504375154e-08,2.996434977152603
6,3,0.00904,4.05947468795034e-08,2.99643099633613
6,3,0.00905,4.0729452236697824e-08,2.996427015449626
6,3,0.00906,4.0864454902114984e-08,2.996423034489453
6,3,0.00907,4.09997552019062e-08,2.9964190534565205
6,3,0.00908,4.113535346221753e-08,2.9964150723490093
6,3,0.00909,4.127125000918981e-08,2.996411091171467
6,3,0.0091,4.1407445168958616e-08,2.9964071099220746
6,3,0.00911,4.1543939267654293e-08,2.996403128599013
6,3,0.00912,4.168073263140193e-08,2.9963991472022826
6,3,0.00913,4.181782558632138e-08,2.996395165735521
6,3,0.00914,4.195521845852725e-08,2.9963911841950903
6,3,0.00915,4.2092911574128904e-08,2.996387202585538
6,3,0.00916,4.223090525923046e-08,2.996383220899588
6,3,0.00917,4.2369199839930795e-08,2.9963792391426978
6,3,0.00918,4.250779564232354e-08,2.9963752573139573
6,3,0.00919,4.2646692992497084e-08,2.996371275412457
6,3,0.0092,4.2785892216534565e-08,2.9963672934363785
6,3,0.00921,4.2925393640513886e-08,2.99636331138845
6,3,0.00922,4.30651975905077e-08,2.9963593292713995
6,3,0.00923,4.320530439258341e-08,2.996355347082499
6,3,0.00924,4.334571437280319e-08,2.996351364817201
6,3,0.00925,4.3486427857223955e-08,2.9963473824791436
6,3,0.00926,4.3627445171897386e-08,2.996343400072874
6,3,0.00927,4.3768766642869914e-08,2.996339417592935
6,3,0.00928,4.391039259618272e-08,2.996335435040237
6,3,0.00929,4.405232335787174e-08,2.9963314524138696
6,3,0.0093,4.419455925396769e-08,2.996327469717471
6,3,0.00931,4.4337100610496006e-08,2.996323486946494
6,3,0.00932,4.44799477534769e-08,2.9963195041045765
6,3,0.00933,4.462310100892533e-08,2.99631552118899
6,3,0.00934,4.476656070285102e-08,2.996311538201553
6,3,0.00935,4.491032716125843e-08,2.996307555144085
6,3,0.00936,4.505440071014679e-08,2.9963035720138578
6,3,0.00937,4.5198781675510085e-08,2.9962995888081423
6,3,0.00938,4.5343470383337044e-08,2.9962956055296672
6,3,0.00939,4.548846715961116e-08,2.996291622181161
6,3,0.0094,4.563377233031068e-08,2.9962876387598953
6,3,0.00941,4.577938622140859e-08,2.9962836552685985
6,3,0.00942,4.5925309158872655e-08,2.9962796717036326
6,3,0.00943,4.6071541468665374e-08,2.996275688064088
6,3,0.00944,4.621808347674401e-08,2.9962717043526936
6,3,0.00945,4.636493550906058e-08,2.9962677205721775
6,3,0.00946,4.6512097891561854e-08,2.996263736713445
6,3,0.00947,4.665957095018935e-08,2.996259752784681
6,3,0.00948,4.6807355010879345e-08,2.9962557687849767
6,3,0.00949,4.6955450399562875e-08,2.9962517847152412
6,3,0.0095,4.710385744216572e-08,2.9962478005718367
6,3,0.00951,4.7252576464608414e-08,2.996243816354763
6,3,0.00952,4.7401607792806256e-08,2.996239832063111
6,3,0.00953,4.7550951752669296e-08,2.996235847704156
6,3,0.00954,4.7700608670102315e-08,2.9962318632697134
6,3,0.00955,4.785057887100488e-08,2.9962278787634204
6,3,0.00956,4.8000862681271296e-08,2.9962238941852775
6,3,0.00957,4.815146042679061e-08,2.9962199095334654
6,3,0.00958,4.830237243344665e-08,2.9962159248098033
6,3,0.00959,4.845359902711797e-08,2.9962119400152005
6,3,0.0096,4.860514053367789e-08,2.9962079551469287
6,3,0.00961,4.875699727899449e-08,2.9962039702077163
6,3,0.00962,4.8909169588930576e-08,2.996199985193016
6,3,0.00963,4.906165778934374e-08,2.9961960001101033
6,3,0.00964,4.9214462206086314e-08,2.9961920149553407
6,3,0.00965,4.936758316500537e-08,2.996188029723271
6,3,0.00966,4.952102099194275e-08,2.9961840444229892
6,3,0.00967,4.967477601273504e-08,2.996180059048129
6,3,0.00968,4.982884855321358e-08,2.9961760736014185
6,3,0.00969,4.9983238939204467e-08,2.996172088084677
6,3,0.0097,5.0137947496528545e-08,2.9961681024906284
6,3,0.00971,5.029297455100141e-08,2.996164116829277
6,3,0.00972,5.044832042843341e-08,2.996160131092438
6,3,0.00973,5.060398545462966e-08,2.9961561452855676
6,3,0.00974,5.075996995539e-08,2.996152159405028
6,3,0.00975,5.0916274256509044e-08,2.9961481734499102
6,3,0.00976,5.107289868377615e-08,2.9961441874256707
6,3,0.00977,5.122984356297543e-08,2.9961402013286715
6,3,0.00978,5.1387109219885743e-08,2.996136215158913
6,3,0.00979,5.154469598028071e-08,2.9961322289163945
6,3,0.0098,5.170260416992868e-08,2.9961282426047546
6,3,0.00981,5.1860834114592795e-08,2.996124256220355
6,3,0.00982,5.201938614003091e-08,2.996120269757739
6,3,0.00983,5.217826057199566e-08,2.9961162832278205
6,3,0.00984,5.23374577362344e-08,2.9961122966251423
6,3,0.00985,5.249697795848926e-08,2.9961083099478856
6,3,0.00986,5.2656821564497126e-08,2.9961043231978692
6,3,0.00987,5.281698887998961e-08,2.9961003363823693
6,3,0.00988,5.29774802306931e-08,2.9960963494886528
6,3,0.00989,5.313829594232872e-08,2.9960923625239957
6,3,0.0099,5.3299436340612356e-08,2.996088375486579
6,3,0.00991,5.346090175125464e-08,2.996084388374584
6,3,0.00992,5.362269249996095e-08,2.996080401193467
6,3,0.00993,5.3784808912431415e-08,2.9960764139414096
6,3,0.00994,5.394725131436093e-08,2.9960724266165926
6,3,0.00995,5.411002003143912e-08,2.996068439219016
6,3,0.00996,5.427311538935038e-08,2.996064451746861
6,3,0.00997,5.443653771377385e-08,2.996060464201946
6,3,0.00998,5.4600287330383396e-08,2.996056476586091
6,3,0.00999,5.4764364564847676e-08,2.996052488899295
6,3,0.01,5.492876974283007e-08,2.9960485011397395
6,3,0.01001,5.5093503189988716e-08,2.9960445133074245
6,3,0.01002,5.5258565231976505e-08,2.99604052540235
6,3,0.01003,5.542395619444108e-08,2.9960365374245157
6,3,0.01004,5.558967640302482e-08,2.996032549375741
6,3,0.01005,5.575572618336487e-08,2.9960285612560256
6,3,0.01006,5.5922105861093125e-08,2.9960245730617316
6,3,0.01007,5.6088815761836214e-08,2.996020584796497
6,3,0.01008,5.625585621121553e-08,2.996016596454865
6,3,0.01009,5.642322753484721e-08,2.9960126080459304
6,3,0.0101,5.659093005834216e-08,2.996008619564236
6,3,0.01011,5.675896410730599e-08,2.9960046310116013
6,3,0.01012,5.6927330007339114e-08,2.99600064238075
6,3,0.01013,5.709602808403665e-08,2.995996653680777
6,3,0.01014,5.7265058662988506e-08,2.9959926649098634
6,3,0.01015,5.74344220697793e-08,2.9959886760661902
6,3,0.01016,5.760411862998843e-08,2.9959846871497575
6,3,0.01017,5.777414866919003e-08,2.9959806981587462
6,3,0.01018,5.794451251295298e-08,2.9959767090986134
6,3,0.01019,5.811521048684092e-08,2.995972719965721
6,3,0.0102,5.8286242916412226e-08,2.995968730760069
6,3,0.01021,5.8457610127220035e-08,2.9959647414852952
6,3,0.01022,5.862931244481223e-08,2.995960752132305
6,3,0.01023,5.8801350194731436e-08,2.9959567627083743
6,3,0.01024,5.897372370251504e-08,2.995952773217141
6,3,0.01025,5.914643329369517e-08,2.995948783647691
6,3,0.01026,5.931947929379869e-08,2.9959447940109385
6,3,0.01027,5.9492862028347246e-08,2.9959408042959694
6,3,0.01028,5.966658182285719e-08,2.9959368145173357
6,3,0.01029,5.984063900283967e-08,2.9959328246623045
6,3,0.0103,6.001503389380052e-08,2.9959288347308757
6,3,0.01031,6.01897668212404e-08,2.9959248447303253
6,3,0.01032,6.036483811065466e-08,2.9959208546551963
6,3,0.01033,6.05402480875334e-08,2.9959168645109457
6,3,0.01034,6.07159970773615e-08,2.9959128742957546
6,3,0.01035,6.089208540561859e-08,2.995908884005985
6,3,0.01036,6.1068513397779e-08,2.9959048936434556
6,3,0.01037,6.124528137931187e-08,2.9959009032081667
6,3,0.01038,6.142238967568103e-08,2.9958969127055752
6,3,0.01039,6.159983861234508e-08,2.995892922126586
6,3,0.0104,6.177762851475739e-08,2.9958889314730186
6,3,0.01041,6.195575970836607e-08,2.9958849407521484
6,3,0.01042,6.213423251861395e-08,2.9958809499585186
6,3,0.01043,6.231304727093861e-08,2.9958769590903103
6,3,0.01044,6.249220429077243e-08,2.9958729681511613
6,3,0.01045,6.267170390354247e-08,2.995868977135615
6,3,0.01046,6.28515464346706e-08,2.9958649860545847
6,3,0.01047,6.303173220957337e-08,2.995860994897157
6,3,0.01048,6.321226155366212e-08,2.995857003668789
6,3,0.01049,6.339313479234296e-08,2.995853012367661
6,3,0.0105,6.357435225101668e-08,2.9958490209919546
6,3,0.01051,6.375591425507887e-08,2.9958450295471266
6,3,0.01052,6.393782112991984e-08,2.995841038031358
6,3,0.01053,6.412007320092469e-08,2.99583704644283
6,3,0.01054,6.43026707934732e-08,2.995833054777904
6,3,0.01055,6.448561423293994e-08,2.995829063045676
6,3,0.01056,6.466890384469424e-08,2.995825071238869
6,3,0.01057,6.485253995410012e-08,2.9958210793574835
6,3,0.01058,6.50365228865164e-08,2.9958170874051575
6,3,0.01059,6.522085296729664e-08,2.995813095385529
6,3,0.0106,6.540553052178912e-08,2.9958091032931407
6,3,0.01061,6.559055587533688e-08,2.995805111122536
6,3,0.01062,6.577592935327771e-08,2.9958011188809905
6,3,0.01063,6.596165128094416e-08,2.9957971265703236
6,3,0.01064,6.614772198366349e-08,2.995793134186897
6,3,0.01065,6.633414178675774e-08,2.995789141730711
6,3,0.01066,6.652091101554366e-08,2.9957851491999463
6,3,0.01067,6.67080299953328e-08,2.995781156598241
6,3,0.01068,6.68954990514314e-08,2.9957771639219573
6,3,0.01069,6.708331850914049e-08,2.995773171182009
6,3,0.0107,6.727148869375581e-08,2.995769178363844
6,3,0.01071,6.746000993056788e-08,2.9957651854747382
6,3,0.01072,6.764888254486192e-08,2.995761192511054
6,3,0.01073,6.783810686191795e-08,2.9957571994746104
6,3,0.01074,6.80276832070107e-08,2.995753206369045
6,3,0.01075,6.821761190540966e-08,2.995749213188901
6,3,0.01076,6.840789328237905e-08,2.9957452199396357
6,3,0.01077,6.859852766317785e-08,2.9957412266176107
6,3,0.01078,6.878951537305979e-08,2.995737233221007
6,3,0.01079,6.898085673727331e-08,2.995733239753463
6,3,0.0108,6.917255208106166e-08,2.995729246214978
6,3,0.01081,6.936460172966276e-08,2.9957252526019147
6,3,0.01082,6.955700600830933e-08,2.9957212589160918
6,3,0.01083,6.974976524222881e-08,2.9957172651611472
6,3,0.01084,6.99428797566434e-08,2.995713271335262
6,3,0.01085,7.013634987677005e-08,2.9957092774329794
6,3,0.01086,7.033017592782039e-08,2.995705283459756
6,3,0.01087,7.05243582350009e-08,2.9957012894101354
6,3,0.01088,7.071889712351273e-08,2.995697295293212
6,3,0.01089,7.091379291855179e-08,2.995693301108986
6,3,0.0109,7.110904594530874e-08,2.9956893068447243
6,3,0.01091,7.130465652896899e-08,2.995685312509522
6,3,0.01092,7.150062499471269e-08,2.9956813181015605
6,3,0.01093,7.169695166771473e-08,2.995677323626296
6,3,0.01094,7.189363687314475e-08,2.9956733290746342
6,3,0.01095,7.209068093616712e-08,2.9956693344502128
6,3,0.01096,7.228808418194098e-08,2.9956653397566697
6,3,0.01097,7.24858469356202e-08,2.995661344990367
6,3,0.01098,7.268396952235338e-08,2.995657350153124
6,3,0.01099,7.288245226728388e-08,2.995653355237664
6,3,0.011,7.308129549554983e-08,2.9956493602530827
6,3,0.01101,7.328049953228403e-08,2.9956453651975607
6,3,0.01102,7.348006470261411e-08,2.995641370069279
6,3,0.01103,7.367999133166237e-08,2.995637374868238
6,3,0.01104,7.388027974454591e-08,2.9956333795944374
6,3,0.01105,7.408093026637653e-08,2.995629384249696
6,3,0.01106,7.428194322226082e-08,2.9956253888376523
6,3,0.01107,7.448331893730007e-08,2.995621393345573
6,3,0.01108,7.468505773659031e-08,2.995617397782553
6,3,0.01109,7.488715994522238e-08,2.9956134021485923
6,3,0.0111,7.508962588828178e-08,2.995609406443691
6,3,0.01111,7.52924558908488e-08,2.9956054106660304
6,3,0.01112,7.549565027799848e-08,2.99560141481561
6,3,0.01113,7.569920937480056e-08,2.99559741889243
6,3,0.01114,7.590313350631956e-08,2.9955934228983097
6,3,0.01115,7.610742299761475e-08,2.9955894268350676
6,3,0.01116,7.631207817374008e-08,2.995585430695428
6,3,0.01117,7.651709935974434e-08,2.9955814344812097
6,3,0.01118,7.672248688067097e-08,2.995577438199689
6,3,0.01119,7.692824106155821e-08,2.9955734418490465
6,3,0.0112,7.713436222743904e-08,2.9955694454165496
6,3,0.01121,7.734085070334113e-08,2.99556544891675
6,3,0.01122,7.754770681428696e-08,2.995561452344191
6,3,0.01123,7.775493088529372e-08,2.995557455706148
6,3,0.01124,7.796252324137334e-08,2.995553458986251
6,3,0.01125,7.81704842075325e-08,2.995549462195413
6,3,0.01126,7.837881410877261e-08,2.9955454653372726
6,3,0.01127,7.858751327008984e-08,2.9955414684063726
6,3,0.01128,7.879658201647511e-08,2.995537471399075
6,3,0.01129,7.900602067291404e-08,2.995533474320837
6,3,0.0113,7.921582956438703e-08,2.995529477173477
6,3,0.01131,7.94260090158692e-08,2.9955254799515387
6,3,0.01132,7.963655935233042e-08,2.99552148265866
6,3,0.01133,7.984748089873532e-08,2.9955174852930213
6,3,0.01134,8.005877398004325e-08,2.9955134878546232
6,3,0.01135,8.027043892120829e-08,2.9955094903434656
6,3,0.01136,8.04824760471793e-08,2.9955054927631863
6,3,0.01137,8.069488568289985e-08,2.9955014951065095
6,3,0.01138,8.090766815330826e-08,2.995497497380711
6,3,0.01139,8.112082378333759e-08,2.995493499582153
6,3,0.0114,8.133435289791564e-08,2.9954895017126546
6,3,0.01141,8.154825582196498e-08,2.9954855037703965
6,3,0.01142,8.176253288040285e-08,2.9954815057571977
6,3,0.01143,8.197718439814132e-08,2.9954775076676015
6,3,0.01144,8.219221070008714e-08,2.9954735095070646
6,3,0.01145,8.240761211114181e-08,2.995469511275587
6,3,0.01146,8.26233889562016e-08,2.995465512974988
6,3,0.01147,8.28395415601575e-08,2.9954615145961725
6,3,0.01148,8.30560702478952e-08,2.9954575161500543
6,3,0.01149,8.327297534429523e-08,2.9954535176293575
6,3,0.0115,8.349025717423277e-08,2.995449519034082
6,3,0.01151,8.370791606257776e-08,2.9954455203733232
6,3,0.01152,8.392595233419492e-08,2.9954415216343477
6,3,0.01153,8.414436631394369e-08,2.9954375228280696
6,3,0.01154,8.436315832667822e-08,2.995433523947213
6,3,0.01155,8.458232869724743e-08,2.9954295249935967
6,3,0.01156,8.480187775049499e-08,2.99542552596904
6,3,0.01157,8.502180581125928e-08,2.9954215268717235
6,3,0.01158,8.524211320437344e-08,2.9954175277034665
6,3,0.01159,8.546280025466534e-08,2.995413528460631
6,3,0.0116,8.56838672869576e-08,2.995409529143217
6,3,0.01161,8.59053146260676e-08,2.995405529760319
6,3,0.01162,8.612714259680738e-08,2.9954015303046617
6,3,0.01163,8.634935152398381e-08,2.995397530772607
6,3,0.01164,8.657194173239847e-08,2.9953935311696114
6,3,0.01165,8.679491354684765e-08,2.9953895314974943
6,3,0.01166,8.701826729212243e-08,2.9953855317544367
6,3,0.01167,8.724200329300858e-08,2.9953815319313435
6,3,0.01168,8.746612187428664e-08,2.9953775320391287
6,3,0.01169,8.769062336073189e-08,2.9953735320777923
6,3,0.0117,8.791550807711432e-08,2.9953695320455154
6,3,0.01171,8.814077634819872e-08,2.99536553193866
6,3,0.01172,8.836642849874454e-08,2.9953615317572257
6,3,0.01173,8.859246485350602e-08,2.99535753150667
6,3,0.01174,8.881888573723213e-08,2.995353531185174
6,3,0.01175,8.904569147466659e-08,2.995349530785461
6,3,0.01176,8.927288239054784e-08,2.9953455303202645
6,3,0.01177,8.950045880960904e-08,2.9953415297823085
6,3,0.01178,8.972842105657813e-08,2.995337529164317
6,3,0.01179,8.99567694561778e-08,2.9953335284826608
6,3,0.0118,9.01855043331254e-08,2.995329527728245
6,3,0.01181,9.04146260121331e-08,2.9953255269010697
6,3,0.01182,9.064413481790777e-08,2.995321525997497
6,3,0.01183,9.087403107515103e-08,2.9953175250302593
6,3,0.01184,9.110431510855923e-08,2.9953135239829862
6,3,0.01185,9.133498724282348e-08,2.9953095228665916
6,3,0.01186,9.156604780262959e-08,2.9953055216774374
6,3,0.01187,9.179749711265814e-08,2.9953015204155236
6,3,0.01188,9.202933549758442e-08,2.995297519082669
6,3,0.01189,9.22615632820785e-08,2.995293517677055
6,3,0.0119,9.249418079080515e-08,2.9952895162005007
6,3,0.01191,9.27271883484239e-08,2.9952855146530055
6,3,0.01192,9.296058627958901e-08,2.995281513030932
6,3,0.01193,9.319437490894945e-08,2.9952775113379175
6,3,0.01194,9.342855456114901e-08,2.9952735095666867
6,3,0.01195,9.366312556082611e-08,2.995269507735429
6,3,0.01196,9.389808823261399e-08,2.995265505824136
6,3,0.01197,9.413344290114058e-08,2.9952615038400836
6,3,0.01198,9.436918989102858e-08,2.9952575017887284
6,3,0.01199,9.460532952689541e-08,2.9952534996627946
6,3,0.012,9.484186213335323e-08,2.9952494974622823
6,3,0.01201,9.507878803500893e-08,2.9952454951908294
6,3,0.01202,9.531610755646415e-08,2.995241492850255
6,3,0.01203,9.555382102231528e-08,2.9952374904405588
6,3,0.01204,9.57919287571534e-08,2.995233487950827
6,3,0.01205,9.603043108556437e-08,2.995229485386517
6,3,0.01206,9.626932833212876e-08,2.995225482758542
6,3,0.01207,9.65086208214219e-08,2.9952214800596266
6,3,0.01208,9.674830887801386e-08,2.9952174772861326
6,3,0.01209,9.698839282646942e-08,2.995213474436241
6,3,0.0121,9.722887299134811e-08,2.995209471515409
6,3,0.01211,9.74697496972042e-08,2.9952054685236362
6,3,0.01212,9.77110232685867e-08,2.995201465464561
6,3,0.01213,9.795269403003933e-08,2.99519746232545
6,3,0.01214,9.819476230610058e-08,2.9951934591190366
6,3,0.01215,9.843722842130367e-08,2.9951894558398635
6,3,0.01216,9.868009270017654e-08,2.995185452491569
6,3,0.01217,9.892335546724187e-08,2.9951814490614197
6,3,0.01218,9.916701704701709e-08,2.995177445569425
6,3,0.01219,9.941107776401437e-08,2.9951734419992135
6,3,0.0122,9.965553794274058e-08,2.9951694383635186
6,3,0.01221,9.990039790769735e-08,2.995165434645969
6,3,0.01222,1.0014565798338107e-07,2.995161430866574
6,3,0.01223,1.0039131849428282e-07,2.9951574270089623
6,3,0.01224,1.0063737976488846e-07,2.995153423078591
6,3,0.01225,1.0088384211967853e-07,2.995149419079098
6,3,0.01226,1.0113070588312838e-07,2.9951454150086647
6,3,0.01227,1.01377971379708e-07,2.9951414108618337
6,3,0.01228,1.0162563893388224e-07,2.995137406645881
6,3,0.01229,1.0187370887011055e-07,2.995133402360807
6,3,0.0123,1.0212218151284722e-07,2.995129397995697
6,3,0.01231,1.0237105718654121e-07,2.995125393563285
6,3,0.01232,1.0262033621563627e-07,2.995121389061751
6,3,0.01233,1.0287001892457084e-07,2.9951173844820005
6,3,0.01234,1.0312010563777813e-07,2.9951133798331284
6,3,0.01235,1.0337059667968603e-07,2.9951093751114968
6,3,0.01236,1.0362149237471723e-07,2.9951053703189245
6,3,0.01237,1.0387279304728913e-07,2.9951013654554117
6,3,0.01238,1.0412449902181385e-07,2.9950973605191393
6,3,0.01239,1.0437661062269825e-07,2.9950933555082884
6,3,0.0124,1.0462912817434395e-07,2.995089350426497
6,3,0.01241,1.0488205200114727e-07,2.9950853452792217
6,3,0.01242,1.0513538242749929e-07,2.995081340050092
6,3,0.01243,1.0538911977778582e-07,2.9950773347482027
6,3,0.01244,1.056432643763874e-07,2.995073329382649
6,3,0.01245,1.058978165476793e-07,2.9950693239425163
6,3,0.01246,1.061527766160315e-07,2.9950653184259863
6,3,0.01247,1.0640814490580879e-07,2.9950613128385157
6,3,0.01248,1.0666392174137063e-07,2.9950573071837425
6,3,0.01249,1.0692010744707121e-07,2.9950533014543907
6,3,0.0125,1.0717670234725951e-07,2.9950492956486414
6,3,0.01251,1.074337067662792e-07,2.9950452897792275
6,3,0.01252,1.0769112102846867e-07,2.995041283831597
6,3,0.01253,1.079489454581611e-07,2.995037277814845
6,3,0.01254,1.0820718037968435e-07,2.995033271723514
6,3,0.01255,1.0846582611736104e-07,2.995029265563062
6,3,0.01256,1.0872488299550852e-07,2.995025259328031
6,3,0.01257,1.0898435133843888e-07,2.9950212530202407
6,3,0.01258,1.0924423147045892e-07,2.9950172466451477
6,3,0.01259,1.095045237158702e-07,2.995013240190019
6,3,0.0126,1.09765228398969e-07,2.995009233671226
6,3,0.01261,1.1002634584404635e-07,2.9950052270742162
6,3,0.01262,1.1028787637538798e-07,2.995001220409904
6,3,0.01263,1.1054982031727438e-07,2.994997213672832
6,3,0.01264,1.1081217799398077e-07,2.9949932068611815
6,3,0.01265,1.110749497297771e-07,2.9949891999767715
6,3,0.01266,1.1133813584892805e-07,2.99498519302324
6,3,0.01267,1.1160173667569304e-07,2.9949811859987676
6,3,0.01268,1.118657525343262e-07,2.994977178899717
6,3,0.01269,1.1213018374907645e-07,2.9949731717297254
6,3,0.0127,1.1239503064418736e-07,2.9949691644869745
6,3,0.01271,1.126602935438973e-07,2.994965157173283
6,3,0.01272,1.1292597277243935e-07,2.994961149785013
6,3,0.01273,1.1319206865404131e-07,2.994957142325802
6,3,0.01274,1.1345858151292575e-07,2.994953134799289
6,3,0.01275,1.1372551167330993e-07,2.994949127189102
6,3,0.01276,1.1399285945940585e-07,2.9949451195188885
6,3,0.01277,1.1426062519542028e-07,2.9949411117704585
6,3,0.01278,1.1452880920555466e-07,2.994937103952907
6,3,0.01279,1.1479741181400523e-07,2.9949330960625957
6,3,0.0128,1.150664333449629e-07,2.994929088097706
6,3,0.01281,1.1533587412261337e-07,2.9949250800655136
6,3,0.01282,1.1560573447113702e-07,2.9949210719587427
6,3,0.01283,1.1587601471470899e-07,2.994917063777393
6,3,0.01284,1.1614671517749915e-07,2.994913055528741
6,3,0.01285,1.1641783618367211e-07,2.9949090472073294
6,3,0.01286,1.1668937805738719e-07,2.994905038813158
6,3,0.01287,1.1696134112279845e-07,2.9949010303425894
6,3,0.01288,1.1723372570405467e-07,2.994897021806537
6,3,0.01289,1.175065321252994e-07,2.994893013195906
6,3,0.0129,1.1777976071067089e-07,2.9948890045125154
6,3,0.01291,1.1805341178430214e-07,2.9948849957545463
6,3,0.01292,1.1832748567032084e-07,2.9948809869310935
6,3,0.01293,1.1860198269284947e-07,2.994876978029424
6,3,0.01294,1.1887690317600519e-07,2.9948729690604523
6,3,0.01295,1.1915224744389993e-07,2.994868960016902
6,3,0.01296,1.1942801582064033e-07,2.994864950898773
6,3,0.01297,1.1970420863032776e-07,2.994860941711522
6,3,0.01298,1.1998082619705835e-07,2.99485693245515
6,3,0.01299,1.202578688449229e-07,2.994852923124199
6,3,0.013,1.20535336898007e-07,2.9948489137223078
6,3,0.01301,1.2081323068039097e-07,2.994844904244019
6,3,0.01302,1.210915505161498e-07,2.9948408946984273
6,3,0.01303,1.2137029672935328e-07,2.994836885081895
6,3,0.01304,1.216494696440659e-07,2.9948328753871465
6,3,0.01305,1.2192906958434685e-07,2.994828865626914
6,3,0.01306,1.222090968742501e-07,2.9948248557921033
6,3,0.01307,1.224895518378244e-07,2.994820845884533
6,3,0.01308,1.2277043479911306e-07,2.994816835906022
6,3,0.01309,1.2305174608215427e-07,2.9948128258565703
6,3,0.0131,1.233334860109809e-07,2.99480881573254
6,3,0.01311,1.2361565490962056e-07,2.9948048055357503
6,3,0.01312,1.238982531020956e-07,2.994800795269839
6,3,0.01313,1.2418128091242305e-07,2.994796784931168
6,3,0.01314,1.244647386646147e-07,2.9947927745179186
6,3,0.01315,1.247486266826771e-07,2.9947887640391855
6,3,0.01316,1.2503294529061152e-07,2.994784753482236
6,3,0.01317,1.2531769481241393e-07,2.9947807428543456
6,3,0.01318,1.25602875572075e-07,2.9947767321573338
6,3,0.01319,1.2588848789358023e-07,2.9947727213857434
6,3,0.0132,1.2617453210090976e-07,2.9947687105395744
6,3,0.01321,1.2646100851803853e-07,2.994764699626103
6,3,0.01322,1.267479174689361e-07,2.9947606886380527
6,3,0.01323,1.2703525927756694e-07,2.9947566775827
6,3,0.01324,1.2732303426789002e-07,2.9947526664545876
6,3,0.01325,1.2761124276385926e-07,2.9947486552464397
6,3,0.01326,1.2789988508942313e-07,2.9947446439746273
6,3,0.01327,1.2818896156852497e-07,2.994740632628236
6,3,0.01328,1.2847847252510276e-07,2.9947366212072666
6,3,0.01329,1.2876841828308922e-07,2.9947326097171754
6,3,0.0133,1.2905879916641185e-07,2.9947285981543246
6,3,0.01331,1.2934961549899284e-07,2.994724586520533
6,3,0.01332,1.2964086760474908e-07,2.9947205748158012
6,3,0.01333,1.2993255580759226e-07,2.9947165630364907
6,3,0.01334,1.3022468043142873e-07,2.9947125511862396
6,3,0.01335,1.3051724180015963e-07,2.994708539259591
6,3,0.01336,1.3081024023768077e-07,2.9947045272674586
6,3,0.01337,1.311036760678827e-07,2.9947005152007478
6,3,0.01338,1.3139754961465078e-07,2.9946965030612773
6,3,0.01339,1.3169186120186498e-07,2.9946924908563233
6,3,0.0134,1.3198661115340004e-07,2.9946884785731527
6,3,0.01341,1.322817997931255e-07,2.9946844662172225
6,3,0.01342,1.325774274449055e-07,2.9946804537921707
6,3,0.01343,1.3287349443259904e-07,2.9946764412925404
6,3,0.01344,1.3317000108005973e-07,2.9946724287219695
6,3,0.01345,1.33466947711136e-07,2.994668416080458
6,3,0.01346,1.3376433464967094e-07,2.994664403366187
6,3,0.01347,1.340621622195024e-07,2.994660390582794
6,3,0.01348,1.3436043074446297e-07,2.994656377724823
6,3,0.01349,1.3465914054837995e-07,2.994652364792273
6,3,0.0135,1.3495829195507537e-07,2.9946483517924207
6,3,0.01351,1.35257885288366e-07,2.9946443387179897
6,3,0.01352,1.355579208720633e-07,2.994640325574437
6,3,0.01353,1.358583990299735e-07,2.994636312356306
6,3,0.01354,1.3615932008589752e-07,2.9946322990654153
6,3,0.01355,1.3646068436363107e-07,2.994628285705403
6,3,0.01356,1.367624921869645e-07,2.994624272268993
6,3,0.01357,1.3706474387968298e-07,2.9946202587616426
6,3,0.01358,1.373674397655663e-07,2.9946162451851706
6,3,0.01359,1.376705801683891e-07,2.994612231535939
6,3,0.0136,1.3797416541192062e-07,2.9946082178212237
6,3,0.01361,1.3827819581992494e-07,2.994604204024654
6,3,0.01362,1.385826717161608e-07,2.9946001901607815
6,3,0.01363,1.3888759342438166e-07,2.9945961762205116
6,3,0.01364,1.391929612683358e-07,2.99459216221112
6,3,0.01365,1.394987755717661e-07,2.994588148132607
6,3,0.01366,1.3980503665841022e-07,2.994584133977696
6,3,0.01367,1.4011174485200056e-07,2.994580119751845
6,3,0.01368,1.4041890047626428e-07,2.994576105458691
6,3,0.01369,1.4072650385492318e-07,2.9945720910873206
6,3,0.0137,1.4103455531169382e-07,2.9945680766504665
6,3,0.01371,1.4134305517028754e-07,2.994564062137215
6,3,0.01372,1.4165200375441033e-07,2.9945600475493848
6,3,0.01373,1.4196140138776296e-07,2.994556032892433
6,3,0.01374,1.4227124839404088e-07,2.9945520181663596
6,3,0.01375,1.4258154509693433e-07,2.9945480033638887
6,3,0.01376,1.428922918201282e-07,2.994543988494115
6,3,0.01377,1.4320348888730215e-07,2.994539973546125
6,3,0.01378,1.4351513662213057e-07,2.9945359585326514
6,3,0.01379,1.4382723534828257e-07,2.994531943444599
6,3,0.0138,1.4413978538942195e-07,2.9945279282874253
6,3,0.01381,1.444527870692073e-07,2.994523913053854
6,3,0.01382,1.4476624071129188e-07,2.994519897747523
6,3,0.01383,1.450801466393237e-07,2.9945158823738893
6,3,0.01384,1.4539450517694552e-07,2.994511866929315
6,3,0.01385,1.4570931664779476e-07,2.9945078514083434
6,3,0.01386,1.4602458137550363e-07,2.994503835814612
6,3,0.01387,1.4634029968369903e-07,2.99449982014994
6,3,0.01388,1.4665647189600257e-07,2.9944958044161467
6,3,0.01389,1.4697309833603066e-07,2.9944917886114126
6,3,0.0139,1.4729017932739433e-07,2.994487772730281
6,3,0.01391,1.4760771519369945e-07,2.99448375677639
6,3,0.01392,1.479257062585465e-07,2.994479740755196
6,3,0.01393,1.4824415284553074e-07,2.9944757246612426
6,3,0.01394,1.4856305527824222e-07,2.9944717084945296
6,3,0.01395,1.4888241388026556e-07,2.994467692255057
6,3,0.01396,1.4920222897518024e-07,2.994463675942825
6,3,0.01397,1.4952250088656042e-07,2.994459659561471
6,3,0.01398,1.49843229937975e-07,2.994455643107358
6,3,0.01399,1.5016441645298752e-07,2.994451626584123
6,3,0.014,1.504860607551564e-07,2.9944476099808526
6,3,0.01401,1.508081631680346e-07,2.9944435933139175
6,3,0.01402,1.5113072401517e-07,2.994439576572404
6,3,0.01403,1.5145374362010503e-07,2.9944355597581307
6,3,0.01404,1.5177722230637693e-07,2.994431542872917
6,3,0.01405,1.521011603975177e-07,2.9944275259113056
6,3,0.01406,1.5242555821705397e-07,2.9944235088842106
6,3,0.01407,1.5275041608850715e-07,2.994419491782537
6,3,0.01408,1.5307573433539336e-07,2.994415474606285
6,3,0.01409,1.5340151328122348e-07,2.9944114573609113
6,3,0.0141,1.5372775324950305e-07,2.994407440050054
6,3,0.01411,1.540544545637324e-07,2.994403422657342
6,3,0.01412,1.543816175474065e-07,2.9943994051973277
6,3,0.01413,1.5470924252401512e-07,2.9943953876627347
6,3,0.01414,1.5503732981704273e-07,2.99439137005902
6,3,0.01415,1.5536587974996853e-07,2.994387352384365
6,3,0.01416,1.5569489264626642e-07,2.99438333463695
6,3,0.01417,1.5602436882940503e-07,2.994379316813138
6,3,0.01418,1.5635430862284776e-07,2.994375298922023
6,3,0.01419,1.5668471235005264e-07,2.9943712809545104
6,3,0.0142,1.570155803344725e-07,2.9943672629215143
6,3,0.01421,1.5734691289955488e-07,2.9943632448121207
6,3,0.01422,1.5767871036874203e-07,2.9943592266317864
6,3,0.01423,1.5801097306547091e-07,2.9943552083805116
6,3,0.01424,1.5834370131317323e-07,2.994351190056477
6,3,0.01425,1.586768954352754e-07,2.994347171663321
6,3,0.01426,1.590105557551986e-07,2.9943431531919487
6,3,0.01427,1.593446825963587e-07,2.9943391346587305
6,3,0.01428,1.5967927628216621e-07,2.9943351160454768
6,3,0.01429,1.6001433713602653e-07,2.9943310973612824
6,3,0.0143,1.6034986548133964e-07,2.9943270786025096
6,3,0.01431,1.6068586164150036e-07,2.994323059776434
6,3,0.01432,1.610223259398981e-07,2.994319040881237
6,3,0.01433,1.6135925869991708e-07,2.9943150219132804
6,3,0.01434,1.6169666024493626e-07,2.994311002868926
6,3,0.01435,1.6203453089832926e-07,2.9943069837518124
6,3,0.01436,1.6237287098346446e-07,2.994302964567396
6,3,0.01437,1.6271168082370493e-07,2.99429894531022
6,3,0.01438,1.630509607424085e-07,2.9942949259802845
6,3,0.01439,1.633907110629277e-07,2.9942909065794083
6,3,0.0144,1.637309321086098e-07,2.9942868871039536
6,3,0.01441,1.640716242027968e-07,2.9942828675611963
6,3,0.01442,1.6441278766882531e-07,2.9942788479402225
6,3,0.01443,1.6475442283002684e-07,2.994274828251946
6,3,0.01444,1.650965300097275e-07,2.99427080849091
6,3,0.01445,1.6543910953124816e-07,2.9942667886589334
6,3,0.01446,1.6578216171790439e-07,2.994262768756016
6,3,0.01447,1.6612568689300652e-07,2.9942587487748824
6,3,0.01448,1.664696853798596e-07,2.994254728728265
6,3,0.01449,1.6681415750176335e-07,2.994250708608888
6,3,0.0145,1.6715910358201222e-07,2.9942466884149326
6,3,0.01451,1.6750452394389546e-07,2.9942426681536745
6,3,0.01452,1.6785041891069694e-07,2.994238647812381
6,3,0.01453,1.6819678880569534e-07,2.9942346274056035
6,3,0.01454,1.6854363395216395e-07,2.9942306069260667
6,3,0.01455,1.688909546733709e-07,2.9942265863774082
6,3,0.01456,1.69238751292579e-07,2.9942225657523522
6,3,0.01457,1.6958702413304572e-07,2.9942185450599936
6,3,0.01458,1.6993577351802332e-07,2.9942145242894185
6,3,0.01459,1.7028499977075876e-07,2.9942105034515407
6,3,0.0146,1.7063470321449376e-07,2.9942064825427224
6,3,0.01461,1.7098488417246464e-07,2.9942024615575065
6,3,0.01462,1.713355429679026e-07,2.994198440504988
6,3,0.01463,1.7168667992403345e-07,2.99419441937971
6,3,0.01464,1.7203829536407774e-07,2.994190398179853
6,3,0.01465,1.7239038961125077e-07,2.994186376909056
6,3,0.01466,1.7274296298876257e-07,2.994182355567318
6,3,0.01467,1.730960158198178e-07,2.9941783341528208
6,3,0.01468,1.7344954842761596e-07,2.9941743126710207
6,3,0.01469,1.738035611353512e-07,2.994170291116461
6,3,0.0147,1.7415805426621237e-07,2.994166269481866
6,3,0.01471,1.745130281433831e-07,2.9941622477817873
6,3,0.01472,1.7486848309004175e-07,2.994158226008949
6,3,0.01473,1.752244194293613e-07,2.994154204163351
6,3,0.01474,1.7558083748450955e-07,2.9941501822449936
6,3,0.01475,1.7593773757864897e-07,2.9941461602611525
6,3,0.01476,1.7629512003493676e-07,2.994142138200914
6,3,0.01477,1.7665298517652485e-07,2.9941381160679157
6,3,0.01478,1.7701133332655988e-07,2.994134093863977
6,3,0.01479,1.7737016480818322e-07,2.9941300715872785
6,3,0.0148,1.7772947994453092e-07,2.9941260492396395
6,3,0.01481,1.780892790587338e-07,2.99412202682106
6,3,0.01482,1.7844956247391738e-07,2.994118004329721
6,3,0.01483,1.788103305132019e-07,2.994113981765622
6,3,0.01484,1.791715834997023e-07,2.994109959130583
6,3,0.01485,1.7953332175652827e-07,2.994105936422784
6,3,0.01486,1.798955456067842e-07,2.9941019136458635
6,3,0.01487,1.8025825537356921e-07,2.9940978907980025
6,3,0.01488,1.8062145137997714e-07,2.994093867873744
6,3,0.01489,1.809851339490965e-07,2.9940898448821827
6,3,0.0149,1.813493034040106e-07,2.994085821814224
6,3,0.01491,1.817139600677974e-07,2.9940817986789625
6,3,0.01492,1.8207910426352964e-07,2.9940777754709416
6,3,0.01493,1.8244473631427473e-07,2.994073752188342
6,3,0.01494,1.828108565430948e-07,2.994069728834802
6,3,0.01495,1.8317746527304675e-07,2.9940657054066833
6,3,0.01496,1.8354456282718211e-07,2.994061681911262
6,3,0.01497,1.839121495285472e-07,2.994057658346719
6,3,0.01498,1.8428022570018306e-07,2.9940536347075977
6,3,0.01499,1.846487916651254e-07,2.9940496109902597
6,3,0.015,1.850178477464047e-07,2.994045587209257
6,3,0.01501,1.8538739426704605e-07,2.994041563351857
6,3,0.01502,1.8575743155006946e-07,2.994037539427154
6,3,0.01503,1.8612795991848944e-07,2.994033515424235
6,3,0.01504,1.8649897969531536e-07,2.994029491355832
6,3,0.01505,1.8687049120355127e-07,2.9940254672146693
6,3,0.01506,1.872424947661959e-07,2.9940214429971093
6,3,0.01507,1.8761499070624272e-07,2.9940174187104276
6,3,0.01508,1.8798797934667998e-07,2.9940133943546243
6,3,0.01509,1.8836146101049056e-07,2.9940093699242425
6,3,0.0151,1.8873543602065206e-07,2.994005345421101
6,3,0.01511,1.891099047001369e-07,2.9940013208452
6,3,0.01512,1.8948486737191208e-07,2.9939972962038155
6,3,0.01513,1.898603243589394e-07,2.9939932714860333
6,3,0.01514,1.9023627598417537e-07,2.9939892466936726
6,3,0.01515,1.9061272257057117e-07,2.9939852218340093
6,3,0.01516,1.909896644410728e-07,2.9939811969015864
6,3,0.01517,1.9136710191862085e-07,2.993977171898223
6,3,0.01518,1.9174503532615075e-07,2.9939731468221
6,3,0.01519,1.9212346498659253e-07,2.993969121673217
6,3,0.0152,1.92502391222871e-07,2.993965096453394
6,3,0.01521,1.9288181435790568e-07,2.993961071158992
6,3,0.01522,1.932617347146108e-07,2.9939570457972877
6,3,0.01523,1.9364215261589534e-07,2.9939530203628237
6,3,0.01524,1.9402306838466294e-07,2.993948994857419
6,3,0.01525,1.9440448234381197e-07,2.993944969277436
6,3,0.01526,1.9478639481623558e-07,2.9939409436265123
6,3,0.01527,1.9516880612482156e-07,2.993936917904648
6,3,0.01528,1.955517165924524e-07,2.993932892113662
6,3,0.01529,1.9593512654200545e-07,2.9939288662426407
6,3,0.0153,1.9631903629635258e-07,2.9939248403079546
6,3,0.01531,1.967034461783605e-07,2.99392081429869
6,3,0.01532,1.9708835651089061e-07,2.9939167882130278
6,3,0.01533,1.9747376761679906e-07,2.993912762061882
6,3,0.01534,1.9785967981893663e-07,2.9939087358379766
6,3,0.01535,1.9824609344014887e-07,2.9939047095394926
6,3,0.01536,1.9863300880327605e-07,2.993900683175525
6,3,0.01537,1.9902042623115318e-07,2.993896656733341
6,3,0.01538,1.9940834604660989e-07,2.9938926302220352
6,3,0.01539,1.9979676857247064e-07,2.993888603639789
6,3,0.0154,2.0018569413155453e-07,2.993884576982964
6,3,0.01541,2.0057512304667538e-07,2.9938805502570176
6,3,0.01542,2.009650556406418e-07,2.9938765234583116
6,3,0.01543,2.01355492236257e-07,2.993872496585027
6,3,0.01544,2.01746433156319e-07,2.9938684696462587
6,3,0.01545,2.0213787872362047e-07,2.993864442631093
6,3,0.01546,2.0252982926094887e-07,2.9938604155468056
6,3,0.01547,2.029222850910863e-07,2.9938563883861207
6,3,0.01548,2.0331524653680958e-07,2.993852361156314
6,3,0.01549,2.0370871392089033e-07,2.993848333853748
6,3,0.0155,2.041026875660948e-07,2.9938443064802414
6,3,0.01551,2.0449716779518395e-07,2.993840279037613
6,3,0.01552,2.0489215493091352e-07,2.993836251522225
6,3,0.01553,2.0528764929603391e-07,2.9938322239340778
6,3,0.01554,2.0568365121329026e-07,2.9938281962713518
6,3,0.01555,2.0608016100542244e-07,2.993824168539504
6,3,0.01556,2.0647717899516497e-07,2.993820140736716
6,3,0.01557,2.0687470550524718e-07,2.9938161128593492
6,3,0.01558,2.07272740858393e-07,2.99381208491468
6,3,0.01559,2.0767128537732118e-07,2.993808056897251
6,3,0.0156,2.0807033938474515e-07,2.9938040288052434
6,3,0.01561,2.0846990320337299e-07,2.9938000006441143
6,3,0.01562,2.088699771559076e-07,2.9937959724102257
6,3,0.01563,2.092705615650465e-07,2.9937919441017584
6,3,0.01564,2.0967165675348202e-07,2.9937879157296265
6,3,0.01565,2.1007326304390111e-07,2.993783887273821
6,3,0.01566,2.1047538075898547e-07,2.993779858750713
6,3,0.01567,2.1087801022141155e-07,2.9937758301621216
6,3,0.01568,2.1128115175385047e-07,2.9937718015007704
6,3,0.01569,2.1168480567896807e-07,2.9937677727593837
6,3,0.0157,2.120889723194249e-07,2.9937637439506943
6,3,0.01571,2.1249365199787626e-07,2.9937597150747024
6,3,0.01572,2.128988450369721e-07,2.993755686120494
6,3,0.01573,2.1330455175935713e-07,2.993751657097164
6,3,0.01574,2.137107724876708e-07,2.993747628006531
6,3,0.01575,2.1411750754454718e-07,2.993743598834044
6,3,0.01576,2.1452475725261515e-07,2.993739569599711
6,3,0.01577,2.1493252193449825e-07,2.9937355402889807
6,3,0.01578,2.1534080191281476e-07,2.9937315109073097
6,3,0.01579,2.157495975101776e-07,2.99372748145106
6,3,0.0158,2.1615890904919455e-07,2.993723451927508
6,3,0.01581,2.1656873685246797e-07,2.9937194223311963
6,3,0.01582,2.1697908124259498e-07,2.993715392660306
6,3,0.01583,2.1738994254216738e-07,2.993711362920294
6,3,0.01584,2.1780132107377176e-07,2.9937073331075226
6,3,0.01585,2.1821321715998935e-07,2.9937033032256295
6,3,0.01586,2.1862563112339613e-07,2.993699273269158
6,3,0.01587,2.190385632865628e-07,2.9936952432399266
6,3,0.01588,2.194520139720547e-07,2.993691213145212
6,3,0.01589,2.1986598350243198e-07,2.9936871829759184
6,3,0.0159,2.2028047220024944e-07,2.9936831527320464
6,3,0.01591,2.2069548038805663e-07,2.993679122415415
6,3,0.01592,2.2111100838839775e-07,2.9936750920260238
6,3,0.01593,2.215270565238118e-07,2.99367106156933
6,3,0.01594,2.2194362511683243e-07,2.9936670310398767
6,3,0.01595,2.22360714489988e-07,2.993663000439483
6,3,0.01596,2.2277832496580165e-07,2.9936589697645104
6,3,0.01597,2.2319645686679112e-07,2.9936549390222353
6,3,0.01598,2.2361511051546898e-07,2.9936509082072007
6,3,0.01599,2.2403428623434242e-07,2.9936468773175875
6,3,0.016,2.244539843459134e-07,2.9936428463588527
6,3,0.01601,2.2487420517267855e-07,2.9936388153255393
6,3,0.01602,2.2529494903712925e-07,2.9936347842231044
6,3,0.01603,2.2571621626175155e-07,2.99363075304791
6,3,0.01604,2.2613800716902625e-07,2.9936267218054127
6,3,0.01605,2.2656032208142887e-07,2.993622690481061
6,3,0.01606,2.2698316132142956e-07,2.9936186590948637
6,3,0.01607,2.274065252114933e-07,2.993614627632269
6,3,0.01608,2.2783041407407966e-07,2.9936105960950954
6,3,0.01609,2.2825482823164304e-07,2.9936065644924383
6,3,0.0161,2.2867976800663244e-07,2.9936025328133837
6,3,0.01611,2.2910523372149164e-07,2.9935985010670265
6,3,0.01612,2.2953122569865913e-07,2.9935944692479097
6,3,0.01613,2.2995774426056808e-07,2.9935904373523954
6,3,0.01614,2.303847897296464e-07,2.9935864053913974
6,3,0.01615,2.3081236242831667e-07,2.993582373355821
6,3,0.01616,2.3124046267899623e-07,2.9935783412493038
6,3,0.01617,2.3166909080409708e-07,2.993574309071846
6,3,0.01618,2.32098247126026e-07,2.993570276817991
6,3,0.01619,2.325279319671844e-07,2.993566244498652
6,3,0.0162,2.3295814564996844e-07,2.9935622121047345
6,3,0.01621,2.3338888849676904e-07,2.9935581796380575
6,3,0.01622,2.3382016082997173e-07,2.993554147102259
6,3,0.01623,2.342519629719568e-07,2.9935501144900627
6,3,0.01624,2.3468429524509928e-07,2.993546081808745
6,3,0.01625,2.3511715797176886e-07,2.9935420490583056
6,3,0.01626,2.3555055147432996e-07,2.9935380162332876
6,3,0.01627,2.359844760751417e-07,2.993533983339148
6,3,0.01628,2.3641893209655796e-07,2.99352995037043
6,3,0.01629,2.3685391986092726e-07,2.9935259173307713
6,3,0.0163,2.3728943969059285e-07,2.993521884220172
6,3,0.01631,2.3772549190789274e-07,2.993517851038632
6,3,0.01632,2.3816207683515958e-07,2.9935138177861518
6,3,0.01633,2.3859919479472074e-07,2.993509784457274
6,3,0.01634,2.3903684610889836e-07,2.993505751061093
6,3,0.01635,2.3947503110000923e-07,2.993501717592153
6,3,0.01636,2.399137500903649e-07,2.9934976840522722
6,3,0.01637,2.403530034022715e-07,2.993493650439632
6,3,0.01638,2.4079279135803007e-07,2.993489616756051
6,3,0.01639,2.4123311427993625e-07,2.9934855829997105
6,3,0.0164,2.4167397249028033e-07,2.9934815491706104
6,3,0.01641,2.4211536631134737e-07,2.9934775152742077
6,3,0.01642,2.425572960654172e-07,2.9934734812995885
6,3,0.01643,2.429997620747643e-07,2.9934694472594856
6,3,0.01644,2.4344276466165786e-07,2.993465413144804
6,3,0.01645,2.438863041483617e-07,2.993461378961001
6,3,0.01646,2.443303808571346e-07,2.9934573447008006
6,3,0.01647,2.4477499511022964e-07,2.9934533103714784
6,3,0.01648,2.4522014722989504e-07,2.9934492759693967
6,3,0.01649,2.4566583753837344e-07,2.9934452415018313
6,3,0.0165,2.4611206635790234e-07,2.9934412069542304
6,3,0.01651,2.4655883401071387e-07,2.99343717233387
6,3,0.01652,2.4700614081903487e-07,2.993433137651664
6,3,0.01653,2.474539871050869e-07,2.99342910289306
6,3,0.01654,2.479023731910863e-07,2.993425068063516
6,3,0.01655,2.48351299399244e-07,2.993421033159393
6,3,0.01656,2.4880076605176565e-07,2.9934169981825107
6,3,0.01657,2.492507734708518e-07,2.9934129631365067
6,3,0.01658,2.497013219786974e-07,2.9934089280232
6,3,0.01659,2.5015241189749235e-07,2.993404892831677
6,3,0.0166,2.506040435494212e-07,2.9934008575728512
6,3,0.01661,2.510562172566631e-07,2.993396822239447
6,3,0.01662,2.51508933341392e-07,2.993392786833283
6,3,0.01663,2.5196219212577666e-07,2.9933887513561785
6,3,0.01664,2.5241599393198035e-07,2.9933847158117715
6,3,0.01665,2.528703390821611e-07,2.993380680192786
6,3,0.01666,2.533252278984718e-07,2.9933766445028596
6,3,0.01667,2.5378066070305974e-07,2.9933726087383548
6,3,0.01668,2.542366378180673e-07,2.9933685729047284
6,3,0.01669,2.546931595656313e-07,2.9933645370001614
6,3,0.0167,2.5515022626788325e-07,2.993360501021016
6,3,0.01671,2.5560783824694964e-07,2.9933564649763866
6,3,0.01672,2.5606599582495135e-07,2.993352428851722
6,3,0.01673,2.5652469932400415e-07,2.9933483926633926
6,3,0.01674,2.5698394906621844e-07,2.9933443563968467
6,3,0.01675,2.574437453736994e-07,2.9933403200611792
6,3,0.01676,2.5790408856854684e-07,2.993336283652752
6,3,0.01677,2.5836497897285535e-07,2.9933322471770225
6,3,0.01678,2.588264169087141e-07,2.9933282106285333
6,3,0.01679,2.5928840269820716e-07,2.9933241740018275
6,3,0.0168,2.5975093666341313e-07,2.993320137307819
6,3,0.01681,2.602140191264054e-07,2.99331610054287
6,3,0.01682,2.606776504092521e-07,2.9933120637069806
6,3,0.01683,2.61141830834016e-07,2.9933080268001504
6,3,0.01684,2.6160656072275457e-07,2.9933039898187417
6,3,0.01685,2.6207184039752e-07,2.9932999527663924
6,3,0.01686,2.6253767018035924e-07,2.9932959156467405
6,3,0.01687,2.6300405039331386e-07,2.993291878447053
6,3,0.01688,2.634709813584202e-07,2.993287841180063
6,3,0.01689,2.6393846339770934e-07,2.9932838038439513
6,3,0.0169,2.64406496833207e-07,2.993279766433261
6,3,0.01691,2.6487508198693354e-07,2.9932757289534493
6,3,0.01692,2.653442191809042e-07,2.993271691400878
6,3,0.01693,2.6581390873712874e-07,2.993267653775547
6,3,0.01694,2.662841509776118e-07,2.9932636160774564
6,3,0.01695,2.6675494622435264e-07,2.9932595783102443
6,3,0.01696,2.6722629479934515e-07,2.9932555404684535
6,3,0.01697,2.6769819702457806e-07,2.9932515025575412
6,3,0.01698,2.6817065322203474e-07,2.9932474645738694
6,3,0.01699,2.686436637136933e-07,2.993243426519257
6,3,0.017,2.691172288215265e-07,2.993239388395523
6,3,0.01701,2.6959134886750186e-07,2.993235350195391
6,3,0.01702,2.700660241735815e-07,2.993231311924319
6,3,0.01703,2.705412550617225e-07,2.993227273584125
6,3,0.01704,2.710170418538763e-07,2.993223235169353
6,3,0.01705,2.714933848719893e-07,2.993219196690916
6,3,0.01706,2.7197028443800253e-07,2.9932151581342623
6,3,0.01707,2.7244774087385164e-07,2.993211119506668
6,3,0.01708,2.729257545014671e-07,2.9932070808063145
6,3,0.01709,2.7340432564277415e-07,2.99320304203502
6,3,0.0171,2.738834546196925e-07,2.9931990031964233
6,3,0.01711,2.743631417541367e-07,2.993194964281429
6,3,0.01712,2.7484338736801606e-07,2.993190925293675
6,3,0.01713,2.7532419178323455e-07,2.993186886238618
6,3,0.01714,2.758055553216908e-07,2.993182847108983
6,3,0.01715,2.762874783052781e-07,2.993178807912045
6,3,0.01716,2.767699610558846e-07,2.993174768633253
6,3,0.01717,2.772530038953931e-07,2.993170729292615
6,3,0.01718,2.77736607145681e-07,2.9931666898792173
6,3,0.01719,2.782207711286206e-07,2.993162650394879
6,3,0.0172,2.787054961660786e-07,2.9931586108341435
6,3,0.01721,2.7919078257991674e-07,2.993154571204286
6,3,0.01722,2.7967663069199133e-07,2.9931505315053073
6,3,0.01723,2.801630408241532e-07,2.99314649173175
6,3,0.01724,2.8065001329824825e-07,2.993142451879976
6,3,0.01725,2.8113754843611676e-07,2.993138411968175
6,3,0.01726,2.816256465595939e-07,2.993134371981796
6,3,0.01727,2.821143079905094e-07,2.9931303319190192
6,3,0.01728,2.826035330506879e-07,2.993126291790759
6,3,0.01729,2.830933220619485e-07,2.993122251584282
6,3,0.0173,2.835836753461052e-07,2.9931182113141404
6,3,0.01731,2.8407459322496667e-07,2.9931141709694202
6,3,0.01732,2.845660760203361e-07,2.9931101305501215
6,3,0.01733,2.8505812405401165e-07,2.9931060900598823
6,3,0.01734,2.8555073764778596e-07,2.9931020494987024
6,3,0.01735,2.8604391712344654e-07,2.993098008866582
6,3,0.01736,2.8653766280277554e-07,2.993093968167159
6,3,0.01737,2.870319750075498e-07,2.9930899273895193
6,3,0.01738,2.875268540595408e-07,2.993085886540939
6,3,0.01739,2.8802230028051485e-07,2.9930818456250563
6,3,0.0174,2.8851831399223294e-07,2.993077804634595
6,3,0.01741,2.8901489551645064e-07,2.993073763573193
6,3,0.01742,2.895120451749184e-07,2.9930697224372125
6,3,0.01743,2.9000976328938126e-07,2.9930656812339294
6,3,0.01744,2.905080501815789e-07,2.9930616399597056
6,3,0.01745,2.9100690617324593e-07,2.9930575986127224
6,3,0.01746,2.9150633158611146e-07,2.9930535571911605
6,3,0.01747,2.920063267418993e-07,2.993049515700477
6,3,0.01748,2.925068919623281e-07,2.993045474137034
6,3,0.01749,2.9300802756911116e-07,2.9930414325026504
6,3,0.0175,2.935097338839564e-07,2.993037390799145
6,3,0.01751,2.9401201122856656e-07,2.9930333490210614
6,3,0.01752,2.94514859924639e-07,2.993029307173856
6,3,0.01753,2.9501828029386576e-07,2.993025265252072
6,3,0.01754,2.955222726579337e-07,2.9930212232593476
6,3,0.01755,2.960268373385243e-07,2.9930171811938635
6,3,0.01756,2.965319746573137e-07,2.993013139059258
6,3,0.01757,2.9703768493597287e-07,2.9930090968537115
6,3,0.01758,2.9754396849616733e-07,2.9930050545735867
6,3,0.01759,2.980508256595575e-07,2.9930010122225212
6,3,0.0176,2.9855825674779824e-07,2.992996969804153
6,3,0.01761,2.990662620825393e-07,2.9929929273130256
6,3,0.01762,2.995748419854252e-07,2.9929888847509574
6,3,0.01763,3.0008399677809486e-07,2.9929848421143106
6,3,0.01764,3.005937267821822e-07,2.9929807994049042
6,3,0.01765,3.011040323193157e-07,2.9929767566263763
6,3,0.01766,3.0161491371111856e-07,2.99297271377327
6,3,0.01767,3.0212637127920867e-07,2.9929686708510417
6,3,0.01768,3.0263840534519875e-07,2.992964627859692
6,3,0.01769,3.03151016230696e-07,2.9929605847937637
6,3,0.0177,3.036642042573024e-07,2.992956541658714
6,3,0.01771,3.041779697466148e-07,2.9929524984436284
6,3,0.01772,3.046923130202246e-07,2.9929484551721544
6,3,0.01773,3.052072343997178e-07,2.9929444118206447
6,3,0.01774,3.0572273420667533e-07,2.9929403683927376
6,3,0.01775,3.062388127626726e-07,2.992936324897528
6,3,0.01776,3.0675547038927994e-07,2.9929322813313775
6,3,0.01777,3.072727074080622e-07,2.9929282376961055
6,3,0.01778,3.0779052414057907e-07,2.992924193982617
6,3,0.01779,3.0830892090838475e-07,2.992920150203645
6,3,0.0178,3.088278980330284e-07,2.992916106355551
6,3,0.01781,3.0934745583605363e-07,2.992912062425603
6,3,0.01782,3.098675946389989e-07,2.992908018439266
6,3,0.01783,3.103883147633974e-07,2.9929039743656176
6,3,0.01784,3.1090961653077684e-07,2.9928999302264856
6,3,0.01785,3.114315002626598e-07,2.992895886020051
6,3,0.01786,3.119539662805635e-07,2.992891841737219
6,3,0.01787,3.124770149059998e-07,2.992887797381627
6,3,0.01788,3.1300064646047546e-07,2.9928837529569137
6,3,0.01789,3.135248612654917e-07,2.9928797084630787
6,3,0.0179,3.1404965964254455e-07,2.992875663898303
6,3,0.01791,3.145750419131247e-07,2.992871619255311
6,3,0.01792,3.151010083987177e-07,2.9928675745431974
6,3,0.01793,3.156275594208035e-07,2.992863529763781
6,3,0.01794,3.1615469530085707e-07,2.9928594849097863
6,3,0.01795,3.166824163603478e-07,2.992855439981213
6,3,0.01796,3.1721072292074e-07,2.992851394988975
6,3,0.01797,3.1773961530349256e-07,2.992847349923977
6,3,0.01798,3.1826909383005914e-07,2.992843304777125
6,3,0.01799,3.1879915882188797e-07,2.992839259570246
6,3,0.018,3.193298106004221e-07,2.99283521428697
6,3,0.01801,3.1986104948709927e-07,2.992831168930934
6,3,0.01802,3.203928758033519e-07,2.9928271235021384
6,3,0.01803,3.2092528987060705e-07,2.9928230780060403
6,3,0.01804,3.214582920102866e-07,2.9928190324408206
6,3,0.01805,3.21991882543807e-07,2.9928149868028413
6,3,0.01806,3.225260617925795e-07,2.9928109410866455
6,3,0.01807,3.2306083007801e-07,2.992806895306785
6,3,0.01808,3.2359618772149906e-07,2.992802849452346
6,3,0.01809,3.2413213504444207e-07,2.9927988035215094
6,3,0.0181,3.24668672368229e-07,2.992794757521551
6,3,0.01811,3.252058000142445e-07,2.9927907114561094
6,3,0.01812,3.2574351830386805e-07,2.99278666531427
6,3,0.01813,3.2628182755847364e-07,2.992782619103309
6,3,0.01814,3.2682072809943024e-07,2.9927785728195886
6,3,0.01815,3.273602202481012e-07,2.9927745264612895
6,3,0.01816,3.2790030432584474e-07,2.992770480035688
6,3,0.01817,3.284409806540138e-07,2.9927664335373265
6,3,0.01818,3.289822495539559e-07,2.9927623869643867
6,3,0.01819,3.2952411134701345e-07,2.992758340325963
6,3,0.0182,3.300665663545233e-07,2.992754293612961
6,3,0.01821,3.3060961489781723e-07,2.9927502468271996
6,3,0.01822,3.311532572982215e-07,2.9927461999741354
6,3,0.01823,3.3169749387705735e-07,2.9927421530428546
6,3,0.01824,3.322423249556405e-07,2.9927381060424523
6,3,0.01825,3.3278775085528135e-07,2.9927340589783853
6,3,0.01826,3.3333377189728514e-07,2.992730011832464
6,3,0.01827,3.3388038840295173e-07,2.9927259646210587
6,3,0.01828,3.3442760069357566e-07,2.992721917335075
6,3,0.01829,3.3497540909044625e-07,2.9927178699763317
6,3,0.0183,3.355238139148474e-07,2.992713822552105
6,3,0.01831,3.360728154880578e-07,2.9927097750532994
6,3,0.01832,3.366224141313508e-07,2.9927057274799154
6,3,0.01833,3.371726101659945e-07,2.9927016798392287
6,3,0.01834,3.377234039132516e-07,2.9926976321239636
6,3,0.01835,3.382747956943795e-07,2.992693584335939
6,3,0.01836,3.3882678583063043e-07,2.9926895364806114
6,3,0.01837,3.3937937464325124e-07,2.9926854885561625
6,3,0.01838,3.3993256245348336e-07,2.992681440553497
6,3,0.01839,3.4048634958256315e-07,2.99267739248171
6,3,0.0184,3.4104073635172144e-07,2.992673344337163
6,3,0.01841,3.4159572308218394e-07,2.992669296125314
6,3,0.01842,3.421513100951709e-07,2.992665247840705
6,3,0.01843,3.427074977118974e-07,2.9926611994833365
6,3,0.01844,3.4326428625357313e-07,2.9926571510550275
6,3,0.01845,3.438216760414025e-07,2.992653102553959
6,3,0.01846,3.4437966739658466e-07,2.9926490539819497
6,3,0.01847,3.4493826064031334e-07,2.992645005335362
6,3,0.01848,3.454974560937771e-07,2.9926409566214716
6,3,0.01849,3.460572540781591e-07,2.9926369078402786
6,3,0.0185,3.466176549146373e-07,2.992632858980869
6,3,0.01851,3.471786589243843e-07,2.992628810050519
6,3,0.01852,3.4774026642856725e-07,2.9926247610492283
6,3,0.01853,3.4830247774834826e-07,2.992620711975178
6,3,0.01854,3.4886529320488393e-07,2.992616662837463
6,3,0.01855,3.4942871311932573e-07,2.9926126136233506
6,3,0.01856,3.4999273781281965e-07,2.9926085643346596
6,3,0.01857,3.505573676065064e-07,2.992604514976847
6,3,0.01858,3.5112260282152164e-07,2.9926004655499128
6,3,0.01859,3.516884437789953e-07,2.992596416044762
6,3,0.0186,3.522548908000524e-07,2.9925923664759466
6,3,0.01861,3.528219442058124e-07,2.9925883168325527
6,3,0.01862,3.5338960431738955e-07,2.992584267116399
6,3,0.01863,3.5395787145589286e-07,2.992580217327486
6,3,0.01864,3.5452674594242583e-07,2.9925761674730893
6,3,0.01865,3.550962280980869e-07,2.992572117540476
6,3,0.01866,3.5566631824396904e-07,2.992568067538741
6,3,0.01867,3.5623701670116e-07,2.9925640174715227
6,3,0.01868,3.5680832379074214e-07,2.9925599673242687
6,3,0.01869,3.5738023983379267e-07,2.992555917109712
6,3,0.0187,3.5795276515138323e-07,2.992551866820577
6,3,0.01871,3.585259000645805e-07,2.992547816465958
6,3,0.01872,3.590996448944455e-07,2.9925437660367606
6,3,0.01873,3.596739999620343e-07,2.9925397155366227
6,3,0.01874,3.6024896558839733e-07,2.992535664961906
6,3,0.01875,3.6082454209457995e-07,2.992531614319887
6,3,0.01876,3.6140072980162207e-07,2.9925275636032893
6,3,0.01877,3.6197752903055835e-07,2.992523512815751
6,3,0.01878,3.6255494010241825e-07,2.992519461953634
6,3,0.01879,3.631329633382257e-07,2.9925154110242147
6,3,0.0188,3.6371159905899955e-07,2.9925113600311306
6,3,0.01881,3.6429084758575313e-07,2.992507308952554
6,3,0.01882,3.648707092394947e-07,2.992503257810313
6,3,0.01883,3.65451184341227e-07,2.992499206595312
6,3,0.01884,3.660322732119476e-07,2.9924951553075516
6,3,0.01885,3.6661397617264866e-07,2.9924911039488507
6,3,0.01886,3.6719629354431714e-07,2.992487052519209
6,3,0.01887,3.6777922564793465e-07,2.992483001018627
6,3,0.01888,3.683627728044775e-07,2.9924789494434663
6,3,0.01889,3.689469353349166e-07,2.992474897797365
6,3,0.0189,3.695317135602177e-07,2.99247084608578
6,3,0.01891,3.701171078013412e-07,2.9924667942977976
6,3,0.01892,3.7070311837924215e-07,2.9924627424388746
6,3,0.01893,3.712897456148703e-07,2.992458690514468
6,3,0.01894,3.718769898291701e-07,2.9924546385118447
6,3,0.01895,3.724648513430807e-07,2.992450586436462
6,3,0.01896,3.73053330477536e-07,2.9924465342937765
6,3,0.01897,3.736424275534645e-07,2.9924424820746935
6,3,0.01898,3.742321428917894e-07,2.992438429791946
6,3,0.01899,3.748224768134287e-07,2.99243437743462
6,3,0.019,3.75413429639295e-07,2.992430325000896
6,3,0.01901,3.7600500169029555e-07,2.992426272501689
6,3,0.01902,3.7659719328733243e-07,2.992422219926084
6,3,0.01903,3.7719000475130226e-07,2.9924181672849954
6,3,0.01904,3.777834364030965e-07,2.9924141145675094
6,3,0.01905,3.783774885636012e-07,2.9924100617790828
6,3,0.01906,3.7897216155369714e-07,2.9924060089233535
6,3,0.01907,3.7956745569425974e-07,2.9924019559966837
6,3,0.01908,3.8016337130615925e-07,2.9923979029899783
6,3,0.01909,3.8075990871026043e-07,2.9923938499196083
6,3,0.0191,3.813570682274229e-07,2.9923897967782978
6,3,0.01911,3.819548501785009e-07,2.9923857435569516
6,3,0.01912,3.8255325488434326e-07,2.992381690275579
6,3,0.01913,3.831522826657937e-07,2.9923776369159896
6,3,0.01914,3.837519338436905e-07,2.9923735834890977
6,3,0.01915,3.843522087388666e-07,2.992369529987627
6,3,0.01916,3.849531076721498e-07,2.992365476411578
6,3,0.01917,3.855546309643625e-07,2.9923614227700455
6,3,0.01918,3.861567789363217e-07,2.992357369057572
6,3,0.01919,3.8675955190883916e-07,2.9923533152668824
6,3,0.0192,3.873629502027214e-07,2.992349261407071
6,3,0.01921,3.879669741387696e-07,2.992345207481776
6,3,0.01922,3.8857162403777953e-07,2.9923411534782645
6,3,0.01923,3.8917690022054173e-07,2.9923370994074503
6,3,0.01924,3.897828030078415e-07,2.9923330452656955
6,3,0.01925,3.9038933272045875e-07,2.9923289910475432
6,3,0.01926,3.909964896791681e-07,2.9923249367675453
6,3,0.01927,3.9160427420473875e-07,2.992320882409331
6,3,0.01928,3.9221268661793477e-07,2.9923168279747188
6,3,0.01929,3.928217272395149e-07,2.992312773476442
6,3,0.0193,3.934313963902324e-07,2.992308718905406
6,3,0.01931,3.9404169439083546e-07,2.992304664257972
6,3,0.01932,3.946526215620668e-07,2.9923006095468736
6,3,0.01933,3.952641782246638e-07,2.9922965547593776
6,3,0.01934,3.9587636469935864e-07,2.99229249990276
6,3,0.01935,3.9648918130687826e-07,2.992288444975202
6,3,0.01936,3.97102628367944e-07,2.992284389971246
6,3,0.01937,3.977167062032722e-07,2.9922803349036258
6,3,0.01938,3.9833141513357375e-07,2.992276279759608
6,3,0.01939,3.989467554795542e-07,2.9922722245428304
6,3,0.0194,3.9956272756191383e-07,2.9922681692569313
6,3,0.01941,4.001793317013477e-07,2.9922641139000916
6,3,0.01942,4.007965682185454e-07,2.9922600584704924
6,3,0.01943,4.014144374341913e-07,2.9922560029717715
6,3,0.01944,4.0203293966896447e-07,2.992251947400291
6,3,0.01945,4.0265207524353863e-07,2.992247891756051
6,3,0.01946,4.032718444785822e-07,2.9922438360426895
6,3,0.01947,4.038922476947583e-07,2.9922397802602063
6,3,0.01948,4.045132852127247e-07,2.9922357243995066
6,3,0.01949,4.0513495735313403e-07,2.9922316684696852
6,3,0.0195,4.057572644366333e-07,2.9922276124725613
6,3,0.01951,4.0638020678386453e-07,2.992223556400859
6,3,0.01952,4.070037847154642e-07,2.9922195002618537
6,3,0.01953,4.076279985520636e-07,2.99221544404827
6,3,0.01954,4.0825284861428865e-07,2.9922113877601078
6,3,0.01955,4.0887833522276007e-07,2.992207331408281
6,3,0.01956,4.0950445869809304e-07,2.9922032749745995
6,3,0.01957,4.101312193608977e-07,2.9921992184790724
6,3,0.01958,4.107586175317787e-07,2.992195161907148
6,3,0.01959,4.1138665353133547e-07,2.9921911052661017
6,3,0.0196,4.12015327680162e-07,2.992187048555934
6,3,0.01961,4.1264464029884716e-07,2.9921829917675495
6,3,0.01962,4.1327459170797436e-07,2.9921789349082246
6,3,0.01963,4.1390518222812177e-07,2.992174877985235
6,3,0.01964,4.145364121798622e-07,2.992170820987667
6,3,0.01965,4.1516828188376325e-07,2.9921667639137013
6,3,0.01966,4.1580079166038703e-07,2.992162706772433
6,3,0.01967,4.1643394183029053e-07,2.992158649562043
6,3,0.01968,4.170677327140253e-07,2.9921545922752557
6,3,0.01969,4.177021646321377e-07,2.9921505349229847
6,3,0.0197,4.1833723790516853e-07,2.992146477492497
6,3,0.01971,4.1897295285365363e-07,2.992142419994707
6,3,0.01972,4.196093097981232e-07,2.992138362427795
6,3,0.01973,4.2024630905910244e-07,2.9921343047844857
6,3,0.01974,4.2088395095711094e-07,2.9921302470756928
6,3,0.01975,4.215222358126632e-07,2.992126189292321
6,3,0.01976,4.221611639462682e-07,2.992122131438009
6,3,0.01977,4.228007356784299e-07,2.9921180735091184
6,3,0.01978,4.2344095132964664e-07,2.992114015511106
6,3,0.01979,4.2408181122041166e-07,2.9921099574403343
6,3,0.0198,4.2472331567121275e-07,2.992105899300441
6,3,0.01981,4.2536546500253254e-07,2.9921018410896068
6,3,0.01982,4.260082595348482e-07,2.992097782809651
6,3,0.01983,4.266516995886316e-07,2.992093724455117
6,3,0.01984,4.2729578548434946e-07,2.992089666027823
6,3,0.01985,4.27940517542463e-07,2.9920856075314077
6,3,0.01986,4.2858589608342824e-07,2.992081548960414
6,3,0.01987,4.292319214276958e-07,2.9920774903221172
6,3,0.01988,4.298785938957111e-07,2.992073431614699
6,3,0.01989,4.305259138079141e-07,2.9920693728290644
6,3,0.0199,4.311738814847396e-07,2.992065313974308
6,3,0.01991,4.31822497246617e-07,2.992061255048611
6,3,0.01992,4.324717614139704e-07,2.9920571960556117
6,3,0.01993,4.3312167430721857e-07,2.9920531369825767
6,3,0.01994,4.33772236246775e-07,2.992049077849515
6,3,0.01995,4.3442344755304793e-07,2.992045018638237
6,3,0.01996,4.3507530854644015e-07,2.992040959356018
6,3,0.01997,4.3572781954734917e-07,2.9920369000028586
6,3,0.01998,4.3638098087616723e-07,2.9920328405769396
6,3,0.01999,4.370347928532813e-07,2.992028781081899
6,3,0.02,4.3768925579907293e-07,2.992024721517737
6,3,0.02001,4.3834437003391844e-07,2.992020661873539
6,3,0.02002,4.3900013587818884e-07,2.992016602167496
6,3,0.02003,4.3965655365224967e-07,2.992012542388693
6,3,0.02004,4.403136236764614e-07,2.9920084825334925
6,3,0.02005,4.40971346271179e-07,2.9920044226091704
6,3,0.02006,4.4162972175675216e-07,2.9920003626175458
6,3,0.02007,4.422887504535254e-07,2.9919963025513425
6,3,0.02008,4.429484326818377e-07,2.9919922424087417
6,3,0.02009,4.4360876876202294e-07,2.9919881822042953
6,3,0.0201,4.442697590144095e-07,2.9919841219216323
6,3,0.02011,4.449314037593206e-07,2.9919800615753047
6,3,0.02012,4.4559370331707397e-07,2.9919760011471226
6,3,0.02013,4.4625665800798225e-07,2.991971940651638
6,3,0.02014,4.469202681523526e-07,2.9919678800906695
6,3,0.02015,4.4758453407048693e-07,2.9919638194569416
6,3,0.02016,4.4824945608268184e-07,2.991959758743178
6,3,0.02017,4.4891503450922854e-07,2.99195569796575
6,3,0.02018,4.49581269670413e-07,2.9919516371173813
6,3,0.02019,4.502481618865159e-07,2.991947576188977
6,3,0.0202,4.509157114778126e-07,2.9919435152041842
6,3,0.02021,4.5158391876457296e-07,2.991939454135718
6,3,0.02022,4.5225278406706175e-07,2.991935393001768
6,3,0.02023,4.5292230770553844e-07,2.9919313317932392
6,3,0.02024,4.53592490000257e-07,2.991927270517408
6,3,0.02025,4.542633312714662e-07,2.9919232091669983
6,3,0.02026,4.549348318394094e-07,2.991919147743829
6,3,0.02027,4.5560699202432486e-07,2.991915086253357
6,3,0.02028,4.5627981214644534e-07,2.9919110246846685
6,3,0.02029,4.569532925259983e-07,2.9919069630541344
6,3,0.0203,4.57627433483206e-07,2.9919029013453837
6,3,0.02031,4.5830223533828514e-07,2.9918988395675115
6,3,0.02032,4.5897769841144743e-07,2.9918947777205176
6,3,0.02033,4.5965382302289897e-07,2.991890715800764
6,3,0.02034,4.603306094928408e-07,2.991886653811889
6,3,0.02035,4.6100805814146844e-07,2.9918825917447975
6,3,0.02036,4.616861692889722e-07,2.9918785296140413
6,3,0.02037,4.6236494325553703e-07,2.9918744674050686
6,3,0.02038,4.6304438036134256e-07,2.991870405128793
6,3,0.02039,4.637244809265632e-07,2.9918663427815773
6,3,0.0204,4.64405245271368e-07,2.9918622803616017
6,3,0.02041,4.6508667371592055e-07,2.9918582178688666
6,3,0.02042,4.657687665803793e-07,2.991854155310648
6,3,0.02043,4.664515241848973e-07,2.9918500926814886
6,3,0.02044,4.6713494684962235e-07,2.9918460299741128
6,3,0.02045,4.678190348946969e-07,2.9918419672012533
6,3,0.02046,4.6850378864025804e-07,2.9918379043501773
6,3,0.02047,4.6918920840643756e-07,2.9918338414336176
6,3,0.02048,4.6987529451336205e-07,2.9918297784442984
6,3,0.02049,4.705620472811526e-07,2.9918257153822196
6,3,0.0205,4.7124946702992505e-07,2.9918216522546572
6,3,0.02051,4.719375540797901e-07,2.9918175890470593
6,3,0.02052,4.726263087508528e-07,2.9918135257721588
6,3,0.02053,4.7331573136321316e-07,2.9918094624263176
6,3,0.02054,4.7400582223696576e-07,2.991805399011355
6,3,0.02055,4.7469658169219985e-07,2.9918013355236326
6,3,0.02056,4.753880100489995e-07,2.9917972719613317
6,3,0.02057,4.760801076274432e-07,2.991793208335366
6,3,0.02058,4.7677287474760435e-07,2.991789144629365
6,3,0.02059,4.77466311729551e-07,2.9917850808524236
6,3,0.0206,4.781604188933459e-07,2.9917810170154553
6,3,0.02061,4.788551965590463e-07,2.9917769530966325
6,3,0.02062,4.795506450467042e-07,2.991772889108688
6,3,0.02063,4.802467646763666e-07,2.991768825051622
6,3,0.02064,4.809435557680747e-07,2.9917647609236155
6,3,0.02065,4.816410186418647e-07,2.9917606967210304
6,3,0.02066,4.823391536177675e-07,2.9917566324438667
6,3,0.02067,4.830379610158083e-07,2.9917525681048573
6,3,0.02068,4.837374411560075e-07,2.9917485036894504
6,3,0.02069,4.844375943583799e-07,2.991744439199465
6,3,0.0207,4.851384209429349e-07,2.991740374649453
6,3,0.02071,4.858399212296769e-07,2.991736310021224
6,3,0.02072,4.865420955386047e-07,2.99173224531296
6,3,0.02073,4.872449441897118e-07,2.991728180548307
6,3,0.02074,4.879484675029866e-07,2.9917241157036187
6,3,0.02075,4.886526657984118e-07,2.9917200507898087
6,3,0.02076,4.893575393959652e-07,2.991715985806877
6,3,0.02077,4.900630886156191e-07,2.991711920754824
6,3,0.02078,4.907693137773405e-07,2.9917078556227352
6,3,0.02079,4.91476215201091e-07,2.991703790421525
6,3,0.0208,4.921837932068269e-07,2.99169972515665
6,3,0.02081,4.928920481144993e-07,2.9916956598135584
6,3,0.02082,4.93600980244054e-07,2.9916915944031643
6,3,0.02083,4.943105899154311e-07,2.9916875289200107
6,3,0.02084,4.95020877448566e-07,2.9916834633659164
6,3,0.02085,4.957318431633883e-07,2.9916793977354246
6,3,0.02086,4.964434873798224e-07,2.991675332044906
6,3,0.02087,4.971558104177875e-07,2.991671266274352
6,3,0.02088,4.978688125971974e-07,2.9916672004328575
6,3,0.02089,4.985824942379605e-07,2.9916631345240603
6,3,0.0209,4.992968556599801e-07,2.9916590685406845
6,3,0.02091,5.000118971831539e-07,2.991655002488187
6,3,0.02092,5.007276191273743e-07,2.9916509363611112
6,3,0.02093,5.01444021812529e-07,2.9916468701649137
6,3,0.02094,5.021611055584993e-07,2.9916428039014136
6,3,0.02095,5.028788706851622e-07,2.991638737559697
6,3,0.02096,5.035973175123887e-07,2.9916346711524966
6,3,0.02097,5.043164463600448e-07,2.9916306046707177
6,3,0.02098,5.050362575479911e-07,2.9916265381143603
6,3,0.02099,5.05756751396083e-07,2.991622471497976
6,3,0.021,5.064779282241704e-07,2.9916184048033756
6,3,0.02101,5.071997883520978e-07,2.9916143380378344
6,3,0.02102,5.079223320997047e-07,2.9916102711995336
6,3,0.02103,5.086455597868252e-07,2.9916062042902922
6,3,0.02104,5.093694717332877e-07,2.9916021373119293
6,3,0.02105,5.100940682589159e-07,2.9915980702662637
6,3,0.02106,5.108193496835276e-07,2.9915940031387436
6,3,0.02107,5.115453163269357e-07,2.991589935947559
6,3,0.02108,5.122719685089475e-07,2.9915858686817955
6,3,0.02109,5.129993065493652e-07,2.9915818013469107
6,3,0.0211,5.137273307679854e-07,2.991577733942904
6,3,0.02111,5.144560414845997e-07,2.991573666467957
6,3,0.02112,5.151854390189943e-07,2.9915695989129745
6,3,0.02113,5.159155236909498e-07,2.9915655312888703
6,3,0.02114,5.166462958202419e-07,2.9915614636029204
6,3,0.02115,5.173777557266406e-07,2.991557395840573
6,3,0.02116,5.181099037299108e-07,2.991553328005466
6,3,0.02117,5.188427401498122e-07,2.9915492601030564
6,3,0.02118,5.195762653060989e-07,2.9915451921242493
6,3,0.02119,5.203104795185197e-07,2.9915411240799585
6,3,0.0212,5.210453831068182e-07,2.9915370559538133
6,3,0.02121,5.217809763907329e-07,2.9915329877658223
6,3,0.02122,5.225172596899963e-07,2.991528919503253
6,3,0.02123,5.232542333243364e-07,2.9915248511751997
6,3,0.02124,5.239918976134752e-07,2.99152078276893
6,3,0.02125,5.247302528771298e-07,2.991516714298996
6,3,0.02126,5.254692994350119e-07,2.991512645754483
6,3,0.02127,5.262090376068277e-07,2.9915085771335725
6,3,0.02128,5.269494677122784e-07,2.9915045084435405
6,3,0.02129,5.276905900710595e-07,2.991500439684387
6,3,0.0213,5.284324050028614e-07,2.9914963708579307
6,3,0.02131,5.291749128273692e-07,2.991492301951439
6,3,0.02132,5.299181138642625e-07,2.9914882329794636
6,3,0.02133,5.306620084332158e-07,2.9914841639365477
6,3,0.02134,5.314065968538983e-07,2.991480094819053
6,3,0.02135,5.321518794459734e-07,2.991476025632437
6,3,0.02136,5.328978565290999e-07,2.9914719563748804
6,3,0.02137,5.336445284229307e-07,2.991467887048202
6,3,0.02138,5.343918954471137e-07,2.9914638176451263
6,3,0.02139,5.351399579212912e-07,2.991459748169291
6,3,0.0214,5.358887161651007e-07,2.9914556786316098
6,3,0.02141,5.366381704981736e-07,2.991451609015712
6,3,0.02142,5.373883212401366e-07,2.99144753933615
6,3,0.02143,5.38139168710611e-07,2.991443469574733
6,3,0.02144,5.388907132292124e-07,2.991439399746014
6,3,0.02145,5.396429551155517e-07,2.991435329849992
6,3,0.02146,5.403958946892337e-07,2.9914312598812103
6,3,0.02147,5.411495322698586e-07,2.99142718983785
6,3,0.02148,5.419038681770207e-07,2.9914231197253685
6,3,0.02149,5.426589027303096e-07,2.991419049543765
6,3,0.0215,5.434146362493089e-07,2.9914149792912212
6,3,0.02151,5.441710690535974e-07,2.99141090896228
6,3,0.02152,5.449282014627484e-07,2.9914068385678547
6,3,0.02153,5.456860337963296e-07,2.991402768104308
6,3,0.02154,5.46444566373904e-07,2.991398697558907
6,3,0.02155,5.472037995150286e-07,2.991394626946203
6,3,0.02156,5.479637335392556e-07,2.9913905562680156
6,3,0.02157,5.487243687661316e-07,2.9913864855207066
6,3,0.02158,5.49485705515198e-07,2.991382414689724
6,3,0.02159,5.502477441059906e-07,2.991378343793258
6,3,0.0216,5.510104848580404e-07,2.991374272831308
6,3,0.02161,5.517739280908726e-07,2.991370201792961
6,3,0.02162,5.525380741240073e-07,2.991366130685492
6,3,0.02163,5.533029232769592e-07,2.9913620595070824
6,3,0.02164,5.540684758692377e-07,2.9913579882577324
6,3,0.02165,5.54834732220347e-07,2.9913539169356227
6,3,0.02166,5.556016926497857e-07,2.9913498455371155
6,3,0.02167,5.563693574770474e-07,2.9913457740749436
6,3,0.02168,5.571377270216201e-07,2.991341702540012
6,3,0.02169,5.579068016029865e-07,2.991337630935959
6,3,0.0217,5.586765815406243e-07,2.9913335592536896
6,3,0.02171,5.594470671540055e-07,2.9913294875095744
6,3,0.02172,5.602182587625969e-07,2.9913254156872426
6,3,0.02173,5.609901566858601e-07,2.9913213437939703
6,3,0.02174,5.617627612432512e-07,2.9913172718297574
6,3,0.02175,5.625360727542211e-07,2.991313199803699
6,3,0.02176,5.633100915382153e-07,2.9913091276994237
6,3,0.02177,5.640848179146739e-07,2.99130505552057
6,3,0.02178,5.648602522030319e-07,2.9913009832725947
6,3,0.02179,5.656363947227188e-07,2.991296910950041
6,3,0.0218,5.664132457931589e-07,2.9912928385656414
6,3,0.02181,5.671908057337709e-07,2.9912887661030254
6,3,0.02182,5.679690748639687e-07,2.991284693569469
6,3,0.02183,5.687480535031602e-07,2.9912806209686096
6,3,0.02184,5.695277419707486e-07,2.991276548293172
6,3,0.02185,5.703081405861315e-07,2.9912724755504314
6,3,0.02186,5.71089249668701e-07,2.9912684027385694
6,3,0.02187,5.718710695378442e-07,2.991264329848491
6,3,0.02188,5.726536005129426e-07,2.9912602568911097
6,3,0.02189,5.734368429133726e-07,2.991256183860969
6,3,0.0219,5.742207970585052e-07,2.9912521107562497
6,3,0.02191,5.75005463267706e-07,2.991248037589685
6,3,0.02192,5.757908418603355e-07,2.9912439643467224
6,3,0.02193,5.765769331557484e-07,2.9912398910273623
6,3,0.02194,5.773637374732946e-07,2.9912358176425187
6,3,0.02195,5.781512551323184e-07,2.9912317441885534
6,3,0.02196,5.78939486452159e-07,2.9912276706654666
6,3,0.02197,5.797284317521497e-07,2.991223597060525
6,3,0.02198,5.805180913516192e-07,2.991219523391919
6,3,0.02199,5.813084655698906e-07,2.9912154496505536
6,3,0.022,5.820995547262815e-07,2.9912113758382475
6,3,0.02201,5.828913591401042e-07,2.9912073019550007
6,3,0.02202,5.83683879130666e-07,2.9912032280008134
6,3,0.02203,5.844771150172685e-07,2.9911991539756855
6,3,0.02204,5.852710671192082e-07,2.991195079879617
6,3,0.02205,5.860657357557763e-07,2.991191005714427
6,3,0.02206,5.868611212462584e-07,2.99118693147102
6,3,0.02207,5.876572239099349e-07,2.991182857163949
6,3,0.02208,5.884540440660812e-07,2.991178782782299
6,3,0.02209,5.892515820339668e-07,2.9911747083315277
6,3,0.0221,5.900498381328564e-07,2.9911706338061776
6,3,0.02211,5.908488126820091e-07,2.991166559215344
6,3,0.02212,5.916485060006786e-07,2.991162484544475
6,3,0.02213,5.924489184081135e-07,2.99115840981176
6,3,0.02214,5.93250050223557e-07,2.9911543350026477
6,3,0.02215,5.940519017662469e-07,2.9911502601244138
6,3,0.02216,5.948544733554157e-07,2.9911461851734202
6,3,0.02217,5.956577653102906e-07,2.991142110153305
6,3,0.02218,5.964617779500934e-07,2.9911380350604304
6,3,0.02219,5.972665115940408e-07,2.991133959896615
6,3,0.0222,5.980719665613438e-07,2.9911298846600403
6,3,0.02221,5.988781431712085e-07,2.991125809357982
6,3,0.02222,5.996850417428352e-07,2.9911217339795257
6,3,0.02223,6.004926625954193e-07,2.991117658531948
6,3,0.02224,6.013010060481509e-07,2.991113583015249
6,3,0.02225,6.021100724202141e-07,2.991109507420333
6,3,0.02226,6.029198620307885e-07,2.9911054317672097
6,3,0.02227,6.03730375199048e-07,2.9911013560340507
6,3,0.02228,6.045416122441611e-07,2.991097280228132
6,3,0.02229,6.053535734852911e-07,2.991093204353092
6,3,0.0223,6.061662592415958e-07,2.9910891284125682
6,3,0.02231,6.069796698322281e-07,2.991085052393828
6,3,0.02232,6.077938055763351e-07,2.991080976300509
6,3,0.02233,6.086086667930588e-07,2.9910769001453446
6,3,0.02234,6.094242538015358e-07,2.9910728239174205
6,3,0.02235,6.102405669208975e-07,2.991068747614918
6,3,0.02236,6.110576064702697e-07,2.9910646712396556
6,3,0.02237,6.118753727687732e-07,2.9910605947989097
6,3,0.02238,6.126938661355233e-07,2.9910565182872233
6,3,0.02239,6.135130868896299e-07,2.9910524417045963
6,3,0.0224,6.143330353501978e-07,2.9910483650437527
6,3,0.02241,6.151537118363262e-07,2.9910442883156065
6,3,0.02242,6.159751166671092e-07,2.9910402115165198
6,3,0.02243,6.167972501616355e-07,2.9910361346483114
6,3,0.02244,6.176201126389885e-07,2.9910320577037055
6,3,0.02245,6.18443704418246e-07,2.991027980693616
6,3,0.02246,6.192680258184808e-07,2.991023903614405
6,3,0.02247,6.200930771587604e-07,2.991019826460615
6,3,0.02248,6.209188587581468e-07,2.991015749232247
6,3,0.02249,6.217453709356966e-07,2.991011671940214
6,3,0.0225,6.225726140104612e-07,2.9910075945699646
6,3,0.02251,6.234005883014868e-07,2.9910035171324125
6,3,0.02252,6.242292941278139e-07,2.990999439622101
6,3,0.02253,6.250587318084781e-07,2.9909953620444867
6,3,0.02254,6.258889016625095e-07,2.990991284394113
6,3,0.02255,6.267198040089325e-07,2.9909872066691605
6,3,0.02256,6.275514391667669e-07,2.9909831288769055
6,3,0.02257,6.283838074550265e-07,2.990979051010072
6,3,0.02258,6.292169091927204e-07,2.990974973075936
6,3,0.02259,6.300507446988517e-07,2.990970895063583
6,3,0.0226,6.308853142924185e-07,2.990966816987566
6,3,0.02261,6.317206182924138e-07,2.990962738844246
6,3,0.02262,6.325566570178248e-07,2.9909586606172525
6,3,0.02263,6.333934307876338e-07,2.9909545823284134
6,3,0.02264,6.342309399208176e-07,2.9909505039686337
6,3,0.02265,6.350691847363474e-07,2.9909464255360945
6,3,0.02266,6.359081655531896e-07,2.9909423470289767
6,3,0.02267,6.367478826903047e-07,2.9909382684545562
6,3,0.02268,6.375883364666484e-07,2.9909341898073762
6,3,0.02269,6.384295272011708e-07,2.9909301110910747
6,3,0.0227,6.392714552128166e-07,2.9909260323001945
6,3,0.02271,6.401141208205254e-07,2.9909219534456497
6,3,0.02272,6.409575243432312e-07,2.9909178745147074
6,3,0.02273,6.418016660998629e-07,2.9909137955037295
6,3,0.02274,6.42646546409344e-07,2.990909716438182
6,3,0.02275,6.434921655905927e-07,2.990905637298056
6,3,0.02276,6.443385239625217e-07,2.990901558077894
6,3,0.02277,6.451856218440384e-07,2.990897478792249
6,3,0.02278,6.460334595540453e-07,2.990893399437482
6,3,0.02279,6.468820374114389e-07,2.9908893200099556
6,3,0.0228,6.47731355735111e-07,2.9908852405114885
6,3,0.02281,6.485814148439475e-07,2.990881160936624
6,3,0.02282,6.494322150568294e-07,2.9908770812962757
6,3,0.02283,6.502837566926322e-07,2.990873001588625
6,3,0.02284,6.51136040070226e-07,2.9908689218027575
6,3,0.02285,6.519890655084757e-07,2.9908648419477686
6,3,0.02286,6.528428333262408e-07,2.990860762023658
6,3,0.02287,6.536973438423756e-07,2.990856682028607
6,3,0.02288,6.545525973757288e-07,2.990852601960796
6,3,0.02289,6.554085942451441e-07,2.990848521818407
6,3,0.0229,6.562653347694596e-07,2.990844441614172
6,3,0.02291,6.571228192675082e-07,2.9908403613317205
6,3,0.02292,6.579810480581172e-07,2.9908362809801474
6,3,0.02293,6.588400214601092e-07,2.9908322005576338
6,3,0.02294,6.596997397923008e-07,2.9908281200623605
6,3,0.02295,6.605602033735037e-07,2.9908240394961467
6,3,0.02296,6.614214125225239e-07,2.9908199588626303
6,3,0.02297,6.622833675581625e-07,2.9908158781545353
6,3,0.02298,6.63146068799215e-07,2.9908117973809567
6,3,0.02299,6.640095165644716e-07,2.9908077165291616
6,3,0.023,6.64873711172717e-07,2.990803635608245
6,3,0.02301,6.657386529427311e-07,2.9907995546182065
6,3,0.02302,6.666043421932879e-07,2.9907954735554085
6,3,0.02303,6.674707792431563e-07,2.990791392423489
6,3,0.02304,6.683379644111e-07,2.990787311220629
6,3,0.02305,6.692058980158771e-07,2.990783229946828
6,3,0.02306,6.700745803762404e-07,2.990779148600268
6,3,0.02307,6.709440118109377e-07,2.990775067180948
6,3,0.02308,6.718141926387111e-07,2.9907709856888687
6,3,0.02309,6.726851231782975e-07,2.9907669041349436
6,3,0.0231,6.735568037484285e-07,2.990762822504621
6,3,0.02311,6.744292346678303e-07,2.990758740805177
6,3,0.02312,6.753024162552239e-07,2.990754659032973
6,3,0.02313,6.761763488293247e-07,2.9907505771916476
6,3,0.02314,6.770510327088432e-07,2.9907464952739247
6,3,0.02315,6.77926468212484e-07,2.990742413290718
6,3,0.02316,6.788026556589469e-07,2.990738331231114
6,3,0.02317,6.79679595366926e-07,2.9907342491060263
6,3,0.02318,6.805572876551104e-07,2.990730166904541
6,3,0.02319,6.814357328421834e-07,2.990726084637572
6,3,0.0232,6.823149312468235e-07,2.9907220022978436
6,3,0.02321,6.831948831877035e-07,2.9907179198889935
6,3,0.02322,6.840755889834909e-07,2.990713837403746
6,3,0.02323,6.849570489528482e-07,2.9907097548493766
6,3,0.02324,6.85839263414432e-07,2.9907056722295238
6,3,0.02325,6.867222326868942e-07,2.9907015895332734
6,3,0.02326,6.876059570888808e-07,2.9906975067642634
6,3,0.02327,6.884904369390327e-07,2.990693423926132
6,3,0.02328,6.893756725559856e-07,2.9906893410225166
6,3,0.02329,6.902616642583699e-07,2.990685258042504
6,3,0.0233,6.911484123648101e-07,2.9906811749933695
6,3,0.02331,6.920359171939262e-07,2.9906770918641996
6,3,0.02332,6.929241790643323e-07,2.990673008673184
6,3,0.02333,6.938131982946371e-07,2.990668925416685
6,3,0.02334,6.947029752034445e-07,2.9906648420765123
6,3,0.02335,6.955935101093526e-07,2.990660758674494
6,3,0.02336,6.964848033309543e-07,2.99065667519244
6,3,0.02337,6.973768551868372e-07,2.9906525916485407
6,3,0.02338,6.982696659955836e-07,2.9906485080318816
6,3,0.02339,6.991632360757704e-07,2.990644424342463
6,3,0.0234,7.000575657459691e-07,2.990640340576647
6,3,0.02341,7.00952655324746e-07,2.990636256748985
6,3,0.02342,7.018485051306621e-07,2.9906321728485636
6,3,0.02343,7.027451154822729e-07,2.9906280888790207
6,3,0.02344,7.036424866981285e-07,2.990624004836718
6,3,0.02345,7.04540619096774e-07,2.990619920718018
6,3,0.02346,7.054395129967489e-07,2.9906158365301962
6,3,0.02347,7.063391687165874e-07,2.990611752273253
6,3,0.02348,7.072395865748186e-07,2.99060766794355
6,3,0.02349,7.081407668899659e-07,2.9906035835447256
6,3,0.0235,7.090427099805476e-07,2.9905994990767795
6,3,0.02351,7.099454161650765e-07,2.990595414536074
6,3,0.02352,7.108488857620603e-07,2.9905913299262465
6,3,0.02353,7.117531190900013e-07,2.9905872452400217
6,3,0.02354,7.126581164673961e-07,2.9905831604846753
6,3,0.02355,7.135638782127365e-07,2.9905790756602073
6,3,0.02356,7.144704046445087e-07,2.9905749907666177
6,3,0.02357,7.153776960811937e-07,2.9905709058039065
6,3,0.02358,7.162857528412668e-07,2.9905668207611598
6,3,0.02359,7.171945752431983e-07,2.9905627356529294
6,3,0.0236,7.181041636054532e-07,2.9905586504719395
6,3,0.02361,7.190145182464911e-07,2.990554565221828
6,3,0.02362,7.199256394847661e-07,2.990550479898957
6,3,0.02363,7.208375276387271e-07,2.990546394499688
6,3,0.02364,7.217501830268176e-07,2.990542309042212
6,3,0.02365,7.22663605967476e-07,2.990538223508338
6,3,0.02366,7.23577796779135e-07,2.9905341378980665
6,3,0.02367,7.244927557802222e-07,2.9905300522259495
6,3,0.02368,7.254084832891598e-07,2.990525966477435
6,3,0.02369,7.263249796243647e-07,2.9905218806597986
6,3,0.0237,7.272422451042484e-07,2.990517794769403
6,3,0.02371,7.281602800472172e-07,2.9905137088098854
6,3,0.02372,7.290790847716718e-07,2.9905096227776085
6,3,0.02373,7.299986595960079e-07,2.990505536679848
6,3,0.02374,7.309190048386155e-07,2.9905014505020517
6,3,0.02375,7.318401208178796e-07,2.990497364258772
6,3,0.02376,7.327620078521798e-07,2.9904932779427327
6,3,0.02377,7.336846662598901e-07,2.9904891915575718
6,3,0.02378,7.346080963593794e-07,2.990485105106927
6,3,0.02379,7.355322984690113e-07,2.990481018568971
6,3,0.0238,7.364572729071439e-07,2.9904769319691695
6,3,0.02381,7.373830199921301e-07,2.9904728453002463
6,3,0.02382,7.383095400423173e-07,2.9904687585658394
6,3,0.02383,7.392368333760478e-07,2.990464671751397
6,3,0.02384,7.401649003116583e-07,2.990460584867833
6,3,0.02385,7.410937411674805e-07,2.9904564979151473
6,3,0.02386,7.420233562618403e-07,2.990452410886064
6,3,0.02387,7.429537459130587e-07,2.9904483237987733
6,3,0.02388,7.438849104394511e-07,2.990444236624171
6,3,0.02389,7.448168501593276e-07,2.990440149384085
6,3,0.0239,7.457495653909932e-07,2.9904360620821535
6,3,0.02391,7.466830564527473e-07,2.9904319747074624
6,3,0.02392,7.47617323662884e-07,2.9904278872527357
6,3,0.02393,7.48552367339692e-07,2.9904237997325254
6,3,0.02394,7.49488187801455e-07,2.9904197121395555
6,3,0.02395,7.504247853664509e-07,2.990415624477464
6,3,0.02396,7.513621603529526e-07,2.990411536742613
6,3,0.02397,7.523003130792276e-07,2.9904074489350023
6,3,0.02398,7.532392438635379e-07,2.990403361061908
6,3,0.02399,7.541789530241404e-07,2.9903992731124163
6,3,0.024,7.551194408792865e-07,2.990395185097441
6,3,0.02401,7.560607077472222e-07,2.990391097006068
6,3,0.02402,7.570027539461884e-07,2.9903870088455733
6,3,0.02403,7.579455797944204e-07,2.990382920615957
6,3,0.02404,7.588891856101484e-07,2.9903788323172193
6,3,0.02405,7.598335717115972e-07,2.990374743942084
6,3,0.02406,7.60778738416986e-07,2.990370655501465
6,3,0.02407,7.617246860445291e-07,2.9903665669844486
6,3,0.02408,7.626714149124352e-07,2.9903624784019485
6,3,0.02409,7.636189253389075e-07,2.9903583897466888
6,3,0.0241,7.645672176421444e-07,2.9903543010186695
6,3,0.02411,7.655162921403383e-07,2.9903502122178907
6,3,0.02412,7.664661491516768e-07,2.990346123351628
6,3,0.02413,7.674167889943418e-07,2.990342034412606
6,3,0.02414,7.683682119865102e-07,2.9903379453971866
6,3,0.02415,7.693204184463532e-07,2.9903338563162833
6,3,0.02416,7.702734086920369e-07,2.9903297671626206
6,3,0.02417,7.712271830417219e-07,2.990325677939836
6,3,0.02418,7.721817418135639e-07,2.990321588651568
6,3,0.02419,7.731370853257125e-07,2.9903174992796266
6,3,0.0242,7.740932138963125e-07,2.9903134098458395
6,3,0.02421,7.750501278435033e-07,2.9903093203392928
6,3,0.02422,7.760078274854189e-07,2.9903052307563485
6,3,0.02423,7.76966313140188e-07,2.9903011411115585
6,3,0.02424,7.779255851259338e-07,2.990297051390371
6,3,0.02425,7.788856437607746e-07,2.990292961600062
6,3,0.02426,7.798464893628225e-07,2.9902888717406313
6,3,0.02427,7.808081222501854e-07,2.990284781808441
6,3,0.02428,7.817705427409648e-07,2.990280691807129
6,3,0.02429,7.827337511532577e-07,2.990276601722144
6,3,0.0243,7.83697747805155e-07,2.9902725115825888
6,3,0.02431,7.846625330147429e-07,2.990268421366636
6,3,0.02432,7.856281071001021e-07,2.990264331077924
6,3,0.02433,7.865944703793077e-07,2.990260240723728
6,3,0.02434,7.875616231704297e-07,2.990256150293135
6,3,0.02435,7.885295657915326e-07,2.99025205979342
6,3,0.02436,7.894982985606759e-07,2.9902479692209454
6,3,0.02437,7.904678217959132e-07,2.9902438785829872
6,3,0.02438,7.914381358152933e-07,2.9902397878686315
6,3,0.02439,7.924092409368592e-07,2.990235697088792
6,3,0.0244,7.933811374786491e-07,2.9902316062325554
6,3,0.02441,7.943538257586953e-07,2.990227515303559
6,3,0.02442,7.953273060950252e-07,2.990223424305441
6,3,0.02443,7.963015788056607e-07,2.990219333241839
6,3,0.02444,7.972766442086181e-07,2.990215242105478
6,3,0.02445,7.982525026219088e-07,2.990211150892719
6,3,0.02446,7.992291543635385e-07,2.9902070596144767
6,3,0.02447,8.002065997515078e-07,2.9902029682634748
6,3,0.02448,8.01184839103812e-07,2.990198876843351
6,3,0.02449,8.021638727384407e-07,2.990194785354106
6,3,0.0245,8.031437009733786e-07,2.9901906937921012
6,3,0.02451,8.041243241266047e-07,2.990186602157337
6,3,0.02452,8.051057425160929e-07,2.990182510449813
6,3,0.02453,8.060879564598117e-07,2.9901784186804434
6,3,0.02454,8.070709662757242e-07,2.9901743268274004
6,3,0.02455,8.08054772281788e-07,2.9901702349161496
6,3,0.02456,8.090393747959558e-07,2.9901661429212254
6,3,0.02457,8.100247741361747e-07,2.9901620508644555
6,3,0.02458,8.110109706203863e-07,2.990157958731288
6,3,0.02459,8.119979645665272e-07,2.990153866528999
6,3,0.0246,8.129857562925284e-07,2.9901497742648644
6,3,0.02461,8.139743461163157e-07,2.990145681924332
6,3,0.02462,8.149637343558095e-07,2.9901415895074024
6,3,0.02463,8.159539213289247e-07,2.990137497021351
6,3,0.02464,8.169449073535713e-07,2.99013340446254
6,3,0.02465,8.179366927476535e-07,2.9901293118382455
6,3,0.02466,8.189292778290704e-07,2.9901252191448293
6,3,0.02467,8.199226629157156e-07,2.9901211263750156
6,3,0.02468,8.209168483254776e-07,2.9901170335397182
6,3,0.02469,8.219118343762393e-07,2.9901129406243854
6,3,0.0247,8.229076213858785e-07,2.990108847647207
6,3,0.02471,8.239042096722674e-07,2.9901047545972688
6,3,0.02472,8.24901599553273e-07,2.990100661470933
6,3,0.02473,8.258997913467571e-07,2.99009656828639
6,3,0.02474,8.268987853705759e-07,2.990092475021811
6,3,0.02475,8.278985819425803e-07,2.9900883816808346
6,3,0.02476,8.288991813806161e-07,2.9900842882780125
6,3,0.02477,8.299005840025234e-07,2.990080194802431
6,3,0.02478,8.309027901261372e-07,2.9900761012504518
6,3,0.02479,8.319058000692872e-07,2.990072007632989
6,3,0.0248,8.329096141497975e-07,2.9900679139464046
6,3,0.02481,8.339142326854871e-07,2.9900638201834226
6,3,0.02482,8.349196559941695e-07,2.990059726354957
6,3,0.02483,8.35925884393653e-07,2.990055632453732
6,3,0.02484,8.369329182017407e-07,2.9900515384833852
6,3,0.02485,8.379407577362297e-07,2.990047444440279
6,3,0.02486,8.389494033149124e-07,2.990043350317137
6,3,0.02487,8.399588552555757e-07,2.9900392561357876
6,3,0.02488,8.409691138760011e-07,2.9900351618744025
6,3,0.02489,8.419801794939648e-07,2.99003106755481
6,3,0.0249,8.429920524272376e-07,2.9900269731624576
6,3,0.02491,8.440047329935849e-07,2.990022878686432
6,3,0.02492,8.45018221510767e-07,2.9900187841485604
6,3,0.02493,8.460325182965387e-07,2.9900146895415673
6,3,0.02494,8.470476236686492e-07,2.9900105948581768
6,3,0.02495,8.480635379448429e-07,2.9900065001056646
6,3,0.02496,8.490802614428585e-07,2.990002405280393
6,3,0.02497,8.500977944804293e-07,2.9899983103932755
6,3,0.02498,8.511161373752836e-07,2.9899942154297605
6,3,0.02499,8.52135290445144e-07,2.989990120389848
6,3,0.025,8.531552540077279e-07,2.989988073265092
8,4,1e-05,6.936864041527906e-22,3.9999132327053992
8,4,2e-05,1.1098314965902119e-20,3.9999003296208855
8,4,3e-05,5.618277701449919e-20,3.9998699731465877
8,4,4e-05,1.7755785136001228e-19,3.9998307169637286
8,4,5e-05,4.334727423760068e-19,3.999790033374211
8,4,6e-05,8.988116190166507e-19,3.99974891012954
8,4,7e-05,1.6650901547679017e-18,3.9997076042700144
8,4,8e-05,2.8404520685324298e-18,3.9996662081436227
8,4,9e-05,4.549665666447933e-18,3.9996247621921555
8,4,0.0001,6.934120384638503e-18,3.9995832867011814
8,4,0.00011,1.0151823332898693e-17,3.9995417929062
8,4,0.00012,1.437739583930995e-17,3.9995002875180603
8,4,0.00013,1.980206999578906e-17,3.999458774789275
8,4,0.00014,2.663368520456827e-17,3.999417257546156
8,4,0.00015,3.509668472560674e-17,3.9993757377409906
8,4,0.00016,4.5432112224933e-17,3.9993342167670107
8,4,0.00017,5.7897608323918e-17,3.9992926956460337
8,4,0.00018,7.276740714947853e-17,3.9992511751449342
8,4,0.00019,9.033233288521057e-17,3.99920965585045
8,4,0.0002,1.1089979632345224e-16,3.9991681382201705
8,4,0.00021,1.3479379141827604e-16,3.999126622616018
8,4,0.00022,1.6235489183941004e-16,3.999085109328007
8,4,0.00023,1.9394024752708762e-16,3.9990435985916974
8,4,0.00024,2.299235812478255e-16,3.999002090599788
8,4,0.00025,2.7069518515112975e-16,3.9989605855126342
8,4,0.00026,3.16661917327129e-16,3.9989190834635338
8,4,0.00027,3.682471983651356e-16,3.9988775845647524
8,4,0.00028,4.2589100791313284e-16,3.9988360889117303
8,4,0.00029,4.900498812381891e-16,3.9987945965860945
8,4,0.0003,5.611969057877986e-16,3.998753107657194
8,4,0.00031,6.398217177521472e-16,3.9987116221857377
8,4,0.00032,7.264304986273041e-16,3.9986701402236804
8,4,0.00033,8.215459717793391e-16,3.998628661816838
8,4,0.00034,9.257073990093641e-16,3.9985871870050005
8,4,0.00035,1.0394705771194996e-15,3.9985457158237523
8,4,0.00036,1.1634078344797645e-15,3.998504248303334
8,4,0.00037,1.298108027595891e-15,3.998462784471826
8,4,0.00038,1.4441765376780622e-15,3.9984213243533304
8,4,0.00039,1.6022352672105729e-15,3.9983798679693336
8,4,0.0004,1.7729226365224125e-15,3.998338415339049
8,4,0.00041,1.956893580358773e-15,3.9982969664805523
8,4,0.00042,2.154819544453475e-15,3.9982555214091917
8,4,0.00043,2.3673884821023193e-15,3.9982140801386095
8,4,0.00044,2.595304850737358e-15,3.998172642682107
8,4,0.00045,2.8392896085020866e-15,3.9981312090501433
8,4,0.00046,3.100080210827559e-15,3.998089779253746
8,4,0.00047,3.378430607009418e-15,3.998048353301897
8,4,0.00048,3.675111236785853e-15,3.9980069312039177
8,4,0.00049,3.9909090269164715e-15,3.99796551296663
8,4,0.0005,4.326627387762093e-15,3.997924098597423
8,4,0.00051,4.68308620986546e-15,3.9978826881025498
8,4,0.00052,5.061121860532869e-15,3.9978412814881494
8,4,0.00053,5.461587180416724e-15,3.997799878759224
8,4,0.00054,5.8853514800989955e-15,3.9977584799213446
8,4,0.00055,6.333300536675615e-15,3.9977170849779213
8,4,0.00056,6.806336590341771e-15,3.997675693933161
8,4,0.00057,7.305378340978129e-15,3.9976343067922926
8,4,0.00058,7.831360944737974e-15,3.9975929235565673
8,4,0.00059,8.385236010635253e-15,3.9975515442308733
8,4,0.0006,8.967971597133553e-15,3.9975101688171435
8,4,0.00061,9.580552208735985e-15,3.997468797317879
8,4,0.00062,1.0223978792575973e-14,3.9974274297363763
8,4,0.00063,1.0899268735008982e-14,3.997386066073659
8,4,0.00064,1.1607455858205139e-14,3.9973447063327967
8,4,0.00065,1.2349590416742786e-14,3.997303350515267
8,4,0.00066,1.3126739094202925e-14,3.997261998622207
8,4,0.00067,1.3939984999764602e-14,3.9972206506558905
8,4,0.00068,1.4790427664801185e-14,3.9971793066172268
8,4,0.00069,1.5679183039477567e-14,3.9971379665078075
8,4,0.0007,1.6607383489348266e-14,3.997096630328315
8,4,0.00071,1.7576177791956468e-14,3.9970552980803404
8,4,0.00072,1.8586731133433943e-14,3.9970139697641116
8,4,0.00073,1.9640225105101904e-14,3.99697264538122
8,4,0.00074,2.073785770007275e-14,3.9969313249316656
8,4,0.00075,2.1880843309852762e-14,3.99689000841704
8,4,0.00076,2.3070412720945656e-14,3.996848695837116
8,4,0.00077,2.4307813111457086e-14,3.9968073871928027
8,4,0.00078,2.559430804770005e-14,3.9967660824841005
8,4,0.00079,2.6931177480801184e-14,3.9967247817119187
8,4,0.0008,2.8319717743307997e-14,3.9966834848764847
8,4,0.00081,2.976124154579699e-14,3.996642191977571
8,4,0.00082,3.12570779734827e-14,3.996600903016315
8,4,0.00083,3.280857248282763e-14,3.9965596179924887
8,4,0.00084,3.4417086898153135e-14,3.9965183369054103
8,4,0.00085,3.6083999408251146e-14,3.9964770597562165
8,4,0.00086,3.781070456299686e-14,3.99643578654468
8,4,0.00087,3.959861326996232e-14,3.996394517270346
8,4,0.00088,4.144915279103088e-14,3.9963532519341243
8,4,0.00089,4.33637667390126e-14,3.9963119905348776
8,4,0.0009,4.534391507426056e-14,3.9962707330728335
8,4,0.00091,4.739107410128802e-14,3.9962294795484468
8,4,0.00092,4.9506736465386575e-14,3.996188229961035
8,4,0.00093,5.169241114924512e-14,3.996146984310599
8,4,0.00094,5.394962346956979e-14,3.996105742596683
8,4,0.00095,5.6279915073704805e-14,3.99606450481906
8,4,0.00096,5.868484393625414e-14,3.9960232709772754
8,4,0.00097,6.116598435570417e-14,3.995982041072466
8,4,0.00098,6.372492695104723e-14,3.9959408151025855
8,4,0.00099,6.636327865840604e-14,3.9958995930680885
8,4,0.001,6.9082662727659e-14,3.995858374968293
8,4,0.00101,7.18847187190665e-14,3.9958171608036537
8,4,0.00102,7.477110249989798e-14,3.9957759505730337
8,4,0.00103,7.774348624106005e-14,3.9957347442762057
8,4,0.00104,8.080355841372541e-14,3.9956935419124875
8,4,0.00105,8.395302378596263e-14,3.9956523434821065
8,4,0.00106,8.719360341936703e-14,3.995611148984608
8,4,0.00107,9.052703466569221e-14,3.995569958418855
8,4,0.00108,9.395507116348263e-14,3.995528771785075
8,4,0.00109,9.74794828347071e-14,3.9954875890823587
8,4,0.0011,1.0110205588139305e-13,3.995446410310251
8,4,0.00111,1.0482459278226186e-13,3.995405235468752
8,4,0.00112,1.0864891228936492e-13,3.9953640645564974
8,4,0.00113,1.1257684942472076e-13,3.995322897573942
8,4,0.00114,1.166102554769529e-13,3.995281734519722
8,4,0.00115,1.207509979979288e-13,3.9952405753942912
8,4,0.00116,1.2500096079939946e-13,3.995199420196059
8,4,0.00117,1.2936204394964013e-13,3.9951582689250245
8,4,0.00118,1.338361637700919e-13,3.995117121580961
8,4,0.00119,1.38425252832004e-13,3.9950759781622764
8,4,0.0012,1.4313125995307723e-13,3.9950348386696533
8,4,0.00121,1.4795615019410808e-13,3.9949937031014997
8,4,0.00122,1.5290190485563392e-13,3.9949525714575884
8,4,0.00123,1.5797052147457903e-13,3.994911443737692
8,4,0.00124,1.631640138209014e-13,3.9948703199406737
8,4,0.00125,1.684844118942406e-13,3.9948292000667607
8,4,0.00126,1.7393376192056654e-13,3.994788084114589
8,4,0.00127,1.7951412634882885e-13,3.9947469720830213
8,4,0.00128,1.8522758384760761e-13,3.9947058639729676
8,4,0.00129,1.9107622930176454e-13,3.9946647597826086
8,4,0.0013,1.9706217380909535e-13,3.994623659511717
8,4,0.00131,2.031875446769829e-13,3.994582563159156
8,4,0.00132,2.094544854190512e-13,3.9945414707253803
8,4,0.00133,2.1586515575182038e-13,3.994500382209253
8,4,0.00134,2.2242173159136257e-13,3.9944592976098647
8,4,0.00135,2.291264050499586e-13,3.9944182169267606
8,4,0.00136,2.3598138443275554e-13,3.9943771401592585
8,4,0.00137,2.4298889423442535e-13,3.9943360673062216
8,4,0.00138,2.501511751358241e-13,3.9942949983687868
8,4,0.00139,2.574704840006525e-13,3.9942539333446803
8,4,0.0014,2.6494909387211686e-13,3.994212872232765
8,4,0.00141,2.7258929396959116e-13,3.9941718150334964
8,4,0.00142,2.803933896852803e-13,3.994130761746419
8,4,0.00143,2.8836370258088344e-13,3.994089712369714
8,4,0.00144,2.9650257038425935e-13,3.9940486669038364
8,4,0.00145,3.048123469860914e-13,3.9940076253478765
8,4,0.00146,3.132954024365545e-13,3.9939665877000152
8,4,0.00147,3.219541229419825e-13,3.9939255539602527
8,4,0.00148,3.3079091086153607e-13,3.9938845241290437
8,4,0.00149,3.3980818470387236e-13,3.993843498204569
8,4,0.0015,3.490083791238148e-13,3.9938024761863744
8,4,0.00151,3.58393944919024e-13,3.9937614580740046
8,4,0.00152,3.6796734902666977e-13,3.9937204438660956
8,4,0.00153,3.777310745201037e-13,3.993679433561738
8,4,0.00154,3.876876206055327e-13,3.993638427161841
8,4,0.00155,3.978395026186937e-13,3.9935974246645856
8,4,0.00156,4.0818925202152877e-13,3.9935564260690626
8,4,0.00157,4.1873941639886165e-13,3.993515431375272
8,4,0.00158,4.294925594550746e-13,3.993474440581849
8,4,0.00159,4.4045126101078654e-13,3.99343345368834
8,4,0.0016,4.5161811699953206e-13,3.9933924706951984
8,4,0.00161,4.629957394644411e-13,3.9933514915996966
8,4,0.00162,4.745867565549196e-13,3.993310516402289
8,4,0.00163,4.863938125233311e-13,3.9932695451020663
8,4,0.00164,4.984195677216791e-13,3.993228577697664
8,4,0.00165,5.106666985982904e-13,3.9931876141895373
8,4,0.00166,5.231378976944997e-13,3.993146654576776
8,4,0.00167,5.358358736413337e-13,3.993105698858926
8,4,0.00168,5.487633511561983e-13,3.9930647470332588
8,4,0.00169,5.619230710395642e-13,3.993023799101138
8,4,0.0017,5.753177901716556e-13,3.9929828550607454
8,4,0.00171,5.889502815091383e-13,3.9929419149120804
8,4,0.00172,6.028233340818096e-13,3.9929009786551433
8,4,0.00173,6.169397529892877e-13,3.9928600462876602
8,4,0.00174,6.313023593977042e-13,3.9928191178091765
8,4,0.00175,6.459139905363953e-13,3.9927781932187827
8,4,0.00176,6.607774996945954e-13,3.9927372725169334
8,4,0.00177,6.758957562181301e-13,3.9926963557022646
8,4,0.00178,6.912716455061121e-13,3.9926554427738665
8,4,0.00179,7.069080690076359e-13,3.9926145337312846
8,4,0.0018,7.228079442184748e-13,3.9925736285727
8,4,0.00181,7.38974204677778e-13,3.9925327272994764
8,4,0.00182,7.554097999647691e-13,3.9924918299097953
8,4,0.00183,7.72117695695445e-13,3.9924509364036567
8,4,0.00184,7.891008735192761e-13,3.992410046778332
8,4,0.00185,8.063623311159069e-13,3.9923691610347305
8,4,0.00186,8.239050821918582e-13,3.992328279171943
8,4,0.00187,8.417321564772293e-13,3.9922874011876957
8,4,0.00188,8.598465997224018e-13,3.992246527084262
8,4,0.00189,8.782514736947437e-13,3.992205656858914
8,4,0.0019,8.96949856175315e-13,3.992164790510742
8,4,0.00191,9.159448409555735e-13,3.9921239280402006
8,4,0.00192,9.35239537834082e-13,3.992083069445016
8,4,0.00193,9.54837072613216e-13,3.9920422147251884
8,4,0.00194,9.747405870958725e-13,3.992001363881627
8,4,0.00195,9.949532390821802e-13,3.991960516911604
8,4,0.00196,1.015478202366209e-12,3.991919673814664
8,4,0.00197,1.0363186667326814e-12,3.991878834590807
8,4,0.00198,1.0574778379536862e-12,3.99183799923685
8,4,0.00199,1.0789589377853897e-12,3.9917971677555215
8,4,0.002,1.1007652039647508e-12,3.9917563401450025
8,4,0.00201,1.1228998902062356e-12,3.991715516403019
8,4,0.00202,1.145366266198533e-12,3.9916746965300263
8,4,0.00203,1.1681676176012714e-12,3.991633880526024
8,4,0.00204,1.1913072460417361e-12,3.991593068389193
8,4,0.00205,1.2147884691115874e-12,3.9915522601195335
8,4,0.00206,1.2386146203635805e-12,3.9915114557156812
8,4,0.00207,1.262789049308285e-12,3.9914706551758172
8,4,0.00208,1.287315121410805e-12,3.991429858500851
8,4,0.00209,1.3121962180875029e-12,3.9913890656907824
8,4,0.0021,1.3374357367027206e-12,3.9913482767419737
8,4,0.00211,1.3630370905655032e-12,3.991307491657608
8,4,0.00212,1.3890037089263236e-12,3.9912667104335924
8,4,0.00213,1.4153390369738079e-12,3.991225933070382
8,4,0.00214,1.4420465358314611e-12,3.991185159566612
8,4,0.00215,1.4691296825543946e-12,3.991144389924557
8,4,0.00216,1.4965919701260538e-12,3.991103624138759
8,4,0.00217,1.5244369074549466e-12,3.991062862211038
8,4,0.00218,1.5526680193713735e-12,3.991022104140484
8,4,0.00219,1.5812888466241575e-12,3.990981349926642
8,4,0.0022,1.6103029458773757e-12,3.9909405995695124
8,4,0.00221,1.6397138897070917e-12,3.990899853065912
8,4,0.00222,1.6695252665980882e-12,3.99085911041675
8,4,0.00223,1.6997406809406013e-12,3.9908183716215717
8,4,0.00224,1.7303637530270548e-12,3.9907776366781036
8,4,0.00225,1.7613981190487965e-12,3.9907369055868003
8,4,0.00226,1.7928474310928338e-12,3.9906961783481165
8,4,0.00227,1.8247153571385724e-12,3.9906554549584143
8,4,0.00228,1.8570055810545524e-12,3.9906147354186032
8,4,0.00229,1.88972180259519e-12,3.9905740197277737
8,4,0.0023,1.9228677373975154e-12,3.990533307885471
8,4,0.00231,1.956447116977915e-12,3.9904925998912404
8,4,0.00232,1.9904636887288706e-12,3.9904518957423534
8,4,0.00233,2.0249212159157063e-12,3.990411195440629
8,4,0.00234,2.059823477673327e-12,3.990370498984703
8,4,0.00235,2.0951742690029663e-12,3.990329806371392
8,4,0.00236,2.1309774007689298e-12,3.990289117604334
8,4,0.00237,2.1672366996953415e-12,3.990248432678527
8,4,0.00238,2.203956008362891e-12,3.990207751595335
8,4,0.00239,2.2411391852055793e-12,3.990167074353849
8,4,0.0024,2.278790104507471e-12,3.9901264009536135
8,4,0.00241,2.31691265639944e-12,3.99008573139281
8,4,0.00242,2.355510746855922e-12,3.9900450656728026
8,4,0.00243,2.394588297691664e-12,3.990004403790408
8,4,0.00244,2.4341492465584788e-12,3.9899637457442623
8,4,0.00245,2.4741975469419944e-12,3.9899230915375483
8,4,0.00246,2.51473716815841e-12,3.9898824411679925
8,4,0.00247,2.5557720953512507e-12,3.9898417946324116
8,4,0.00248,2.597306329488122e-12,3.9898011519326246
8,4,0.00249,2.639343887357465e-12,3.989760513065903
8,4,0.0025,2.681888801565316e-12,3.9897198780327017
8,4,0.00251,2.7249451205320623e-12,3.98967924683393
8,4,0.00252,2.768516908489203e-12,3.98963861946595
8,4,0.00253,2.812608245476107e-12,3.9895979959283068
8,4,0.00254,2.857223227336773e-12,3.9895573762232743
8,4,0.00255,2.902365965716594e-12,3.98951676034676
8,4,0.00256,2.9480405880591155e-12,3.989476148299218
8,4,0.00257,2.994251237602802e-12,3.989435540080649
8,4,0.00258,3.041002073377798e-12,3.9893949356896883
8,4,0.00259,3.0882972702026955e-12,3.989354335124517
8,4,0.0026,3.1361410186812984e-12,3.9893137383864996
8,4,0.00261,3.1845375251993875e-12,3.989273145473362
8,4,0.00262,3.2334910119214913e-12,3.98923255638465
8,4,0.00263,3.283005716787651e-12,3.9891919711203627
8,4,0.00264,3.3330858935101897e-12,3.989151389678682
8,4,0.00265,3.383735811570486e-12,3.9891108120591525
8,4,0.00266,3.4349597562157397e-12,3.989070238260865
8,4,0.00267,3.486762028455747e-12,3.9890296682838198
8,4,0.00268,3.539146945059671e-12,3.9889891021275616
8,4,0.00269,3.5921188385528155e-12,3.9889485397902718
8,4,0.0027,3.6456820572134005e-12,3.98890798127195
8,4,0.00271,3.699840965069334e-12,3.9888674265716872
8,4,0.00272,3.754599941894993e-12,3.9888268756890284
8,4,0.00273,3.809963383207992e-12,3.9887863286221545
8,4,0.00274,3.865935700265971e-12,3.9887457853710657
8,4,0.00275,3.922521320063364e-12,3.9887052459348524
8,4,0.00276,3.979724685328186e-12,3.9886647103135147
8,4,0.00277,4.037550254518806e-12,3.9886241785052334
8,4,0.00278,4.096002501820736e-12,3.9885836505100087
8,4,0.00279,4.155085917143405e-12,3.9885431263264763
8,4,0.0028,4.214805006116946e-12,3.9885026059541815
8,4,0.00281,4.275164290088978e-12,3.9884620893922147
8,4,0.00282,4.336168306121392e-12,3.9884215766410307
8,4,0.00283,4.397821606987133e-12,3.9883810676988105
8,4,0.00284,4.460128761166989e-12,3.9883405625646446
8,4,0.00285,4.523094352846377e-12,3.988300061236714
8,4,0.00286,4.586722981912129e-12,3.9882595637172926
8,4,0.00287,4.651019263949284e-12,3.988219070005016
8,4,0.00288,4.715987830237872e-12,3.988178580096246
8,4,0.00289,4.781633327749711e-12,3.9881380939937117
8,4,0.0029,4.847960419145192e-12,3.9880976116937745
8,4,0.00291,4.9149737827700736e-12,3.9880571331973442
8,4,0.00292,4.982678112652276e-12,3.988016658503966
8,4,0.00293,5.0510781184986714e-12,3.987976187611366
8,4,0.00294,5.120178525691881e-12,3.987935720520909
8,4,0.00295,5.18998407528707e-12,3.9878952572289563
8,4,0.00296,5.26049952400874e-12,3.9878547977391463
8,4,0.00297,5.331729644247533e-12,3.987814342047386
8,4,0.00298,5.403679224057024e-12,3.9877738901527664
8,4,0.00299,5.476353067150518e-12,3.9877334420561965
8,4,0.003,5.549755992897855e-12,3.987692997754948
8,4,0.00301,5.623892836322207e-12,3.9876525572499304
8,4,0.00302,5.698768448096881e-12,3.9876121205411437
8,4,0.00303,5.7743876945421156e-12,3.9875716876258593
8,4,0.00304,5.850755457621893e-12,3.987531258504987
8,4,0.00305,5.927876634940733e-12,3.9874908331780716
8,4,0.00306,6.0057561397405046e-12,3.9874504116410208
8,4,0.00307,6.084398900897229e-12,3.9874099938956533
8,4,0.00308,6.163809862917884e-12,3.9873695799419693
8,4,0.00309,6.243993985937213e-12,3.987329169779059
8,4,0.0031,6.324956245714533e-12,3.987288763403285
8,4,0.00311,6.406701633630542e-12,3.987248360817375
8,4,0.00312,6.4892351566841294e-12,3.987207962019056
8,4,0.00313,6.572561837489185e-12,3.987167567007873
8,4,0.00314,6.656686714271414e-12,3.987127175783826
8,4,0.00315,6.741614840865143e-12,3.9870867883450956
8,4,0.00316,6.827351286710139e-12,3.987046404690318
8,4,0.00317,6.913901136848418e-12,3.987006024819493
8,4,0.00318,7.001269491921063e-12,3.9869656487335305
8,4,0.00319,7.089461468165037e-12,3.986925276427428
8,4,0.0032,7.178482197410004e-12,3.986884907904823
8,4,0.00321,7.268336827075136e-12,3.9868445431657165
8,4,0.00322,7.359030520165943e-12,3.9868041822046507
8,4,0.00323,7.450568455271082e-12,3.986763825023445
8,4,0.00324,7.542955826559184e-12,3.98672347162028
8,4,0.00325,7.636197843775666e-12,3.9866831219987944
8,4,0.00326,7.730299732239562e-12,3.9866427761517116
8,4,0.00327,7.825266732840335e-12,3.98660243408267
8,4,0.00328,7.921104102034712e-12,3.9865620957907595
8,4,0.00329,8.017817111843491e-12,3.9865217612723427
8,4,0.0033,8.115411049848384e-12,3.986481430530148
8,4,0.00331,8.213891219188827e-12,3.986441103560537
8,4,0.00332,8.313262938558816e-12,3.9864007803635104
8,4,0.00333,8.413531542203729e-12,3.9863604609408867
8,4,0.00334,8.514702379917155e-12,3.9863201452899375
8,4,0.00335,8.616780817037725e-12,3.9862798334079343
8,4,0.00336,8.719772234445939e-12,3.9862395252976057
8,4,0.00337,8.823682028560995e-12,3.986199220958042
8,4,0.00338,8.928515611337623e-12,3.9861589203856056
8,4,0.00339,9.034278410262917e-12,3.9861186235793866
8,4,0.0034,9.140975868353165e-12,3.9860783305457517
8,4,0.00341,9.248613444150687e-12,3.9860380412746963
8,4,0.00342,9.357196611720664e-12,3.985997755768949
8,4,0.00343,9.466730860647978e-12,3.9859574740321477
8,4,0.00344,9.577221696034047e-12,3.985917196056107
8,4,0.00345,9.688674638493656e-12,3.9858769218453745
8,4,0.00346,9.801095224151806e-12,3.985836651398131
8,4,0.00347,9.914489004640546e-12,3.9857963847125575
8,4,0.00348,1.002886154709581e-11,3.985756121786835
8,4,0.00349,1.014421843415426e-11,3.985715862624602
8,4,0.0035,1.0260565263950133e-11,3.98567560722131
8,4,0.00351,1.037790765011207e-11,3.9856353555778696
8,4,0.00352,1.0496251221759968e-11,3.985595107692461
8,4,0.00353,1.0615601623501825e-11,3.9855548635641753
8,4,0.00354,1.0735964515430578e-11,3.985514623194831
8,4,0.00355,1.085734557312095e-11,3.9854743865817
8,4,0.00356,1.0979750487626298e-11,3.985434153722963
8,4,0.00357,1.1103184965475461e-11,3.985393924620439
8,4,0.00358,1.1227654728669601e-11,3.9853536992723093
8,4,0.00359,1.1353165514679062e-11,3.985313477677664
8,4,0.0036,1.1479723076440205e-11,3.9852732598328657
8,4,0.00361,1.1607333182352276e-11,3.985233045743371
8,4,0.00362,1.1736001616274239e-11,3.9851928354037227
8,4,0.00363,1.1865734177521641e-11,3.9851526288166497
8,4,0.00364,1.1996536680863459e-11,3.9851124259794233
8,4,0.00365,1.2128414956518951e-11,3.9850722268884056
8,4,0.00366,1.2261374850154518e-11,3.985032031548144
8,4,0.00367,1.2395422222880552e-11,3.9849918399568196
8,4,0.00368,1.2530562951248291e-11,3.984951652109885
8,4,0.00369,1.2666802927246686e-11,3.9849114680100683
8,4,0.0037,1.2804148058299246e-11,3.98487128765737
8,4,0.00371,1.2942604267260904e-11,3.9848311110472423
8,4,0.00372,1.308217749241487e-11,3.9847909381815043
8,4,0.00373,1.3222873687469503e-11,3.9847507690610655
8,4,0.00374,1.3364698821555155e-11,3.984710603682288
8,4,0.00375,1.3507658879221045e-11,3.984670442046081
8,4,0.00376,1.3651759860432118e-11,3.9846302841497163
8,4,0.00377,1.3797007780565908e-11,3.9845901299941033
8,4,0.00378,1.3943408670409401e-11,3.984549979579242
8,4,0.00379,1.40909685761559e-11,3.9845098329033135
8,4,0.0038,1.4239693559401891e-11,3.9844696899663177
8,4,0.00381,1.4389589697143915e-11,3.9844295507646166
8,4,0.00382,1.4540663081775423e-11,3.9843894153027577
8,4,0.00383,1.4692919821083656e-11,3.9843492835743746
8,4,0.00384,1.484636603824651e-11,3.9843091555840147
8,4,0.00385,1.5001007871829398e-11,3.9842690313271305
8,4,0.00386,1.5156851475782136e-11,3.984228910803722
8,4,0.00387,1.5313903019435805e-11,3.984188794014699
8,4,0.00388,1.547216868749962e-11,3.9841486809573325
8,4,0.00389,1.5631654680057807e-11,3.9841085716343514
8,4,0.0039,1.5792367212566484e-11,3.984068466039389
8,4,0.00391,1.5954312515850518e-11,3.9840283641760834
8,4,0.00392,1.611749683610042e-11,3.9839882660426156
8,4,0.00393,1.628192643486921e-11,3.9839481716371665
8,4,0.00394,1.6447607589069294e-11,3.9839080809615552
8,4,0.00395,1.6614546590969348e-11,3.9838679940130532
8,4,0.00396,1.678274974819119e-11,3.983827910790751
8,4,0.00397,1.6952223383706666e-11,3.983787831295558
8,4,0.00398,1.712297383583452e-11,3.9837477555256555
8,4,0.00399,1.729500745823729e-11,3.9837076834783147
8,4,0.004,1.7468330619918178e-11,3.9836676151589927
8,4,0.00401,1.7642949705217936e-11,3.9836275505604135
8,4,0.00402,1.7818871113811752e-11,3.983587489682577
8,4,0.00403,1.7996101260706133e-11,3.983547432530031
8,4,0.00404,1.817464657623579e-11,3.983507379096409
8,4,0.00405,1.8354513506060518e-11,3.983467329384439
8,4,0.00406,1.8535708511162097e-11,3.9834272833923023
8,4,0.00407,1.8718238067841165e-11,3.98338724111818
8,4,0.00408,1.890210866771412e-11,3.983347202562072
8,4,0.00409,1.908732681770999e-11,3.983307167724888
8,4,0.0041,1.9273899040067343e-11,3.98326713660299
8,4,0.00411,1.946183187233117e-11,3.9832271091981966
8,4,0.00412,1.9651131867349778e-11,3.983187085508689
8,4,0.00413,1.9841805593271672e-11,3.9831470655344674
8,4,0.00414,2.0033859633542464e-11,3.983107049272803
8,4,0.00415,2.022730058690176e-11,3.983067036723696
8,4,0.00416,2.0422135067380052e-11,3.983027027889875
8,4,0.00417,2.0618369704295618e-11,3.9829870227649735
8,4,0.00418,2.0816011142251416e-11,3.9829470213526292
8,4,0.00419,2.101506604113199e-11,3.982907023651933
8,4,0.0042,2.1215541076100345e-11,3.9828670296592463
8,4,0.00421,2.1417442937594873e-11,3.982827039375479
8,4,0.00422,2.1620778331326243e-11,3.982787052799722
8,4,0.00423,2.182555397827429e-11,3.982747069932884
8,4,0.00424,2.2031776614684936e-11,3.9827070907722373
8,4,0.00425,2.2239452992067073e-11,3.9826671153159623
8,4,0.00426,2.2448589877189478e-11,3.9826271435686067
8,4,0.00427,2.2659194052077717e-11,3.982587175523804
8,4,0.00428,2.2871272314011042e-11,3.9825472111833733
8,4,0.00429,2.3084831475519302e-11,3.982507250544586
8,4,0.0043,2.329987836437985e-11,3.9824672936101706
8,4,0.00431,2.351641982361444e-11,3.9824273403773987
8,4,0.00432,2.373446271148615e-11,3.98238739084627
8,4,0.00433,2.395401390149628e-11,3.982347445014966
8,4,0.00434,2.4175080282381264e-11,3.9823075028834864
8,4,0.00435,2.439766875810958e-11,3.9822675644500123
8,4,0.00436,2.4621786247878657e-11,3.982227629715453
8,4,0.00437,2.48474396861118e-11,3.98218769867799
8,4,0.00438,2.507463602245509e-11,3.982147771338532
8,4,0.00439,2.5303382221774292e-11,3.982107847694351
8,4,0.0044,2.5533685264151788e-11,3.982067927746357
8,4,0.00441,2.576555214488348e-11,3.98202801149273
8,4,0.00442,2.5998989874475703e-11,3.981988098932561
8,4,0.00443,2.623400547864215e-11,3.9819481900649407
8,4,0.00444,2.647060599830078e-11,3.9819082848925973
8,4,0.00445,2.6708798489570754e-11,3.981868383410074
8,4,0.00446,2.6948590023769324e-11,3.9818284856191895
8,4,0.00447,2.7189987687408784e-11,3.981788591519944
8,4,0.00448,2.743299858219337e-11,3.9817487011086996
8,4,0.00449,2.7677629825016184e-11,3.981708814387275
8,4,0.0045,2.792388854795613e-11,3.981668931355671
8,4,0.00451,2.8171781898274817e-11,3.98162905200752
8,4,0.00452,2.84213170384135e-11,3.9815891763500986
8,4,0.00453,2.8672501145989994e-11,3.9815493043779497
8,4,0.00454,2.8925341413795598e-11,3.9815094360928924
8,4,0.00455,2.917984504979203e-11,3.98146957148856
8,4,0.00456,2.9436019277108355e-11,3.98142971057041
8,4,0.00457,2.969387133403789e-11,3.9813898533375323
8,4,0.00458,2.995340847403517e-11,3.981349999786289
8,4,0.00459,3.021463796571284e-11,3.9813101499148615
8,4,0.0046,3.047756709283861e-11,3.981270303725978
8,4,0.00461,3.074220315433217e-11,3.9812304612178195
8,4,0.00462,3.1008553464262133e-11,3.981190622390386
8,4,0.00463,3.127662535184297e-11,3.981150787241859
8,4,0.00464,3.1546426161431924e-11,3.981110955771328
8,4,0.00465,3.1817963252525975e-11,3.981071127978794
8,4,0.00466,3.209124399975873e-11,3.9810313038633467
8,4,0.00467,3.2366275792897416e-11,3.9809914834231677
8,4,0.00468,3.2643066036839764e-11,3.9809516666600757
8,4,0.00469,3.292162215161096e-11,3.9809118535731614
8,4,0.0047,3.320195157236062e-11,3.980872044156058
8,4,0.00471,3.3484061749359676e-11,3.980832238414223
8,4,0.00472,3.376796014799735e-11,3.9807924363467464
8,4,0.00473,3.405365424877807e-11,3.9807526379509
8,4,0.00474,3.4341151547318444e-11,3.9807128432285026
8,4,0.00475,3.463045955434416e-11,3.9806730521722784
8,4,0.00476,3.4921585795686975e-11,3.9806332647876843
8,4,0.00477,3.521453781228161e-11,3.980593481073811
8,4,0.00478,3.5509323160162735e-11,3.9805537010279295
8,4,0.00479,3.5805949410461894e-11,3.9805139246500403
8,4,0.0048,3.610442414940445e-11,3.9804741519392337
8,4,0.00481,3.6404754978306545e-11,3.9804343828955098
8,4,0.00482,3.670694951357203e-11,3.9803946175152305
8,4,0.00483,3.7011015386689425e-11,3.980354855802034
8,4,0.00484,3.7316960244228866e-11,3.980315097754101
8,4,0.00485,3.762479174783905e-11,3.9802753433696125
8,4,0.00486,3.79345175742442e-11,3.980235592644931
8,4,0.00487,3.824614541524099e-11,3.980195845585513
8,4,0.00488,3.855968297769552e-11,3.9801561021859015
8,4,0.00489,3.8875137983540266e-11,3.980116362447916
8,4,0.0049,3.919251816977102e-11,3.980076626371556
8,4,0.00491,3.951183128844386e-11,3.9800368939531836
8,4,0.00492,3.9833085106672104e-11,3.9799971651937085
8,4,0.00493,4.015628740662325e-11,3.9799574400913116
8,4,0.00494,4.048144598551595e-11,3.979917718647812
8,4,0.00495,4.080856865561696e-11,3.9798780008613903
8,4,0.00496,4.1137663244238105e-11,3.979838286730228
8,4,0.00497,4.146873759373323e-11,3.979798576254325
8,4,0.00498,4.1801799561495155e-11,3.9797588694355
8,4,0.00499,4.2136857019952654e-11,3.9797191662655678
8,4,0.005,4.247391785656741e-11,3.9796794667518043
8,4,0.00501,4.2812989973830964e-11,3.979639770889662
8,4,0.00502,4.315408128926169e-11,3.9796000786782315
8,4,0.00503,4.349719973540177e-11,3.979560390120241
8,4,0.00504,4.384235325981412e-11,3.979520705212053
8,4,0.00505,4.41895498250794e-11,3.979481023952758
8,4,0.00506,4.453879740879297e-11,3.9794413463432647
8,4,0.00507,4.4890104003561815e-11,3.9794016723844834
8,4,0.00508,4.524347761700159e-11,3.979362002070957
8,4,0.00509,4.55989262717335e-11,3.979322335400866
8,4,0.0051,4.5956458005381346e-11,3.979282672379668
8,4,0.00511,4.6316080870568446e-11,3.979243013006453
8,4,0.00512,4.667780293491464e-11,3.9792033572757646
8,4,0.00513,4.704163228103323e-11,3.9791637051894213
8,4,0.00514,4.7407577006527965e-11,3.979124056746514
8,4,0.00515,4.7775645223990036e-11,3.9790844119461326
8,4,0.00516,4.814584506099501e-11,3.9790447707864587
8,4,0.00517,4.8518184660099825e-11,3.9790051332702205
8,4,0.00518,4.889267217883979e-11,3.9789654993946897
8,4,0.00519,4.926931578972552e-11,3.978925869158047
8,4,0.0052,4.964812368023992e-11,3.978886242562112
8,4,0.00521,5.0029104052835186e-11,3.978846619603246
8,4,0.00522,5.0412265124929785e-11,3.978807000282359
8,4,0.00523,5.079761512890539e-11,3.9787673845994505
8,4,0.00524,5.118516231210392e-11,3.9787277725517924
8,4,0.00525,5.157491493682447e-11,3.9786881641412037
8,4,0.00526,5.196688128032032e-11,3.978648559364956
8,4,0.00527,5.2361069634795925e-11,3.978608958224868
8,4,0.00528,5.275748830740386e-11,3.978569360716392
8,4,0.00529,5.3156145620241864e-11,3.9785297668395287
8,4,0.0053,5.355704991034976e-11,3.978490176598825
8,4,0.00531,5.396020952970649e-11,3.978450589987915
8,4,0.00532,5.4365632845227064e-11,3.9784110070077077
8,4,0.00533,5.477332823875958e-11,3.9783714276591127
8,4,0.00534,5.5183304107082205e-11,3.978331851938492
8,4,0.00535,5.559556886190014e-11,3.9782922798467553
8,4,0.00536,5.6010130929842625e-11,3.9782527113839024
8,4,0.00537,5.6426998752459945e-11,3.9782131465462953
8,4,0.00538,5.68461807862204e-11,3.978173585339391
8,4,0.00539,5.7267685502507305e-11,3.9781340277550044
8,4,0.0054,5.769152138761597e-11,3.9780944737976824
8,4,0.00541,5.811769694275072e-11,3.9780549234656064
8,4,0.00542,5.854622068402186e-11,3.9780153767569573
8,4,0.00543,5.89771011424427e-11,3.9779758336708255
8,4,0.00544,5.94103468639265e-11,3.9779362942099397
8,4,0.00545,5.984596640928355e-11,3.9778967583688427
8,4,0.00546,6.028396835421809e-11,3.9778572261475347
8,4,0.00547,6.072436128932533e-11,3.977817697550563
8,4,0.00548,6.116715382008845e-11,3.977778172570652
8,4,0.00549,6.161235456687563e-11,3.9777386512087105
8,4,0.0055,6.205997216493702e-11,3.9776991334674676
8,4,0.00551,6.251001526440172e-11,3.977659619345104
8,4,0.00552,6.296249253027482e-11,3.9776201088388916
8,4,0.00553,6.341741264243442e-11,3.97758060194883
8,4,0.00554,6.387478429562854e-11,3.977541098675829
8,4,0.00555,6.433461619947225e-11,3.977501599014431
8,4,0.00556,6.47969170784446e-11,3.977462102970094
8,4,0.00557,6.526169567188559e-11,3.977422610539179
8,4,0.00558,6.572896073399328e-11,3.9773831217216866
8,4,0.00559,6.619872103382072e-11,3.977343636514888
8,4,0.0056,6.667098535527298e-11,3.9773041549196932
8,4,0.00561,6.714576249710416e-11,3.9772646769379207
8,4,0.00562,6.76230612729144e-11,3.977225202565023
8,4,0.00563,6.810289051114688e-11,3.977185731800091
8,4,0.00564,6.858525905508485e-11,3.977146264645853
8,4,0.00565,6.907017576284862e-11,3.9771068010995805
8,4,0.00566,6.955764950739261e-11,3.977067341160364
8,4,0.00567,7.004768917650231e-11,3.9770278848282032
8,4,0.00568,7.054030367279132e-11,3.9769884321030986
8,4,0.00569,7.103550191369838e-11,3.976948982981412
8,4,0.0057,7.153329283148438e-11,3.976909537465872
8,4,0.00571,7.203368537322933e-11,3.9768700955537497
8,4,0.00572,7.253668850082947e-11,3.9768306572450456
8,4,0.00573,7.304231119099418e-11,3.97679122253885
8,4,0.00574,7.355056243524309e-11,3.976751791435163
8,4,0.00575,7.406145123990302e-11,3.976712363933075
8,4,0.00576,7.457498662610512e-11,3.9766729400316763
8,4,0.00577,7.509117762978172e-11,3.9766335197300577
8,4,0.00578,7.56100333016635e-11,3.9765941030282193
8,4,0.00579,7.613156270727645e-11,3.976554689922523
8,4,0.0058,7.665577492693888e-11,3.976515280417516
8,4,0.00581,7.718267905575849e-11,3.9764758745077415
8,4,0.00582,7.771228420362934e-11,3.9764364721986567
8,4,0.00583,7.824459949522891e-11,3.9763970734811664
8,4,0.00584,7.877963407001517e-11,3.9763576783579992
8,4,0.00585,7.931739708222348e-11,3.9763182868300646
8,4,0.00586,7.985789770086376e-11,3.976278898900091
8,4,0.00587,8.040114510971741e-11,3.9762395145608025
8,4,0.00588,8.094714850733442e-11,3.9762001338131086
8,4,0.00589,8.149591710703033e-11,3.9761607566560997
8,4,0.0059,8.20474601368833e-11,3.976121383091595
8,4,0.00591,8.260178683973118e-11,3.9760820131205037
8,4,0.00592,8.315890647316843e-11,3.9760426467346406
8,4,0.00593,8.371882830954327e-11,3.9760032839376436
8,4,0.00594,8.428156163595464e-11,3.9759639247313316
8,4,0.00595,8.484711575424928e-11,3.975924569112067
8,4,0.00596,8.541549998101873e-11,3.975885217079849
8,4,0.00597,8.598672364759639e-11,3.9758458686346785
8,4,0.00598,8.656079610005454e-11,3.9758065237738265
8,4,0.00599,8.71377266992014e-11,3.975767182499112
8,4,0.006,8.771752482057815e-11,3.9757278448050783
8,4,0.00601,8.830019985445595e-11,3.9756885106999107
8,4,0.00602,8.888576120583304e-11,3.9756491801772427
8,4,0.00603,8.947421829443173e-11,3.975609853232527
8,4,0.00604,9.006558055469543e-11,3.975570529873039
8,4,0.00605,9.065985743578576e-11,3.9755312100933224
8,4,0.00606,9.125705840157953e-11,3.975491893893377
8,4,0.00607,9.18571929306658e-11,3.9754525812713837
8,4,0.00608,9.246027051634292e-11,3.9754132722327995
8,4,0.00609,9.306630066661564e-11,3.975373966769439
8,4,0.0061,9.367529290419202e-11,3.975334664883121
8,4,0.00611,9.428725676648062e-11,3.9752953665747555
8,4,0.00612,9.490220180558745e-11,3.9752560718416134
8,4,0.00613,9.552013758831306e-11,3.9752167806846046
8,4,0.00614,9.614107369614959e-11,3.9751774931010004
8,4,0.00615,9.676501972527781e-11,3.97513820909262
8,4,0.00616,9.739198528656415e-11,3.9750989286585536
8,4,0.00617,9.80219800055578e-11,3.975059651797892
8,4,0.00618,9.865501352248771e-11,3.9750203785060876
8,4,0.00619,9.92910954922597e-11,3.9749811087885973
8,4,0.0062,9.993023558445346e-11,3.974941842640874
8,4,0.00621,1.005724434833196e-10,3.974902580062917
8,4,0.00622,1.0121772888777681e-10,3.974863321052908
8,4,0.00623,1.0186610151140874e-10,3.9748240656126654
8,4,0.00624,1.0251757108246122e-10,3.9747848137403707
8,4,0.00625,1.031721473438392e-10,3.9747455654360238
8,4,0.00626,1.038298400531039e-10,3.974706320700534
8,4,0.00627,1.0449065898246981e-10,3.9746670795266255
8,4,0.00628,1.0515461391880176e-10,3.974627841919755
8,4,0.00629,1.0582171466361199e-10,3.9745886078790136
8,4,0.0063,1.064919710330572e-10,3.9745493774007628
8,4,0.00631,1.0716539285793566e-10,3.9745101504868217
8,4,0.00632,1.0784198998368414e-10,3.9744709271353713
8,4,0.00633,1.0852177227037517e-10,3.9744317073445927
8,4,0.00634,1.0920474959271392e-10,3.9743924911153954
8,4,0.00635,1.0989093184003537e-10,3.9743532784459603
8,4,0.00636,1.1058032891630138e-10,3.974314069339016
8,4,0.00637,1.1127295074009767e-10,3.974274863791834
8,4,0.00638,1.1196880724463096e-10,3.974235661798957
8,4,0.00639,1.1266790837772603e-10,3.9741964633658426
8,4,0.0064,1.1337026410182278e-10,3.974157268491581
8,4,0.00641,1.1407588439397329e-10,3.974118077172534
8,4,0.00642,1.1478477924583888e-10,3.9740788894096113
8,4,0.00643,1.1549695866368723e-10,3.9740397052019034
8,4,0.00644,1.1621243266838937e-10,3.9740005245512293
8,4,0.00645,1.1693121129541687e-10,3.9739613474494035
8,4,0.00646,1.1765330459483878e-10,3.9739221739046116
8,4,0.00647,1.183787226313188e-10,3.9738830039132154
8,4,0.00648,1.191074754841123e-10,3.9738438374688485
8,4,0.00649,1.1983957324706344e-10,3.9738046745760585
8,4,0.0065,1.2057502602860222e-10,3.9737655152375737
8,4,0.00651,1.2131384395174152e-10,3.9737263594497563
8,4,0.00652,1.220560371540743e-10,3.973687207210787
8,4,0.00653,1.2280161578777048e-10,3.9736480585152094
8,4,0.00654,1.2355059001957424e-10,3.973608913372118
8,4,0.00655,1.2430297003080094e-10,3.973569771776056
8,4,0.00656,1.2505876601733425e-10,3.9735306337242946
8,4,0.00657,1.2581798818962326e-10,3.9734914992195627
8,4,0.00658,1.265806467726795e-10,3.9734523682591316
8,4,0.00659,1.273467520060741e-10,3.9734132408448204
8,4,0.0066,1.281163141439348e-10,3.9733741169720815
8,4,0.00661,1.2888934345494308e-10,3.9733349966436435
8,4,0.00662,1.2966585022233123e-10,3.973295879858597
8,4,0.00663,1.3044584474387942e-10,3.9732567666133036
8,4,0.00664,1.3122933733191283e-10,3.973217656912311
8,4,0.00665,1.320163383132987e-10,3.9731785507483437
8,4,0.00666,1.3280685802944343e-10,3.973139448125039
8,4,0.00667,1.3360090683628963e-10,3.973100349041488
8,4,0.00668,1.3439849510431328e-10,3.97306125349769
8,4,0.00669,1.3519963321852077e-10,3.9730221614918264
8,4,0.0067,1.3600433157844603e-10,3.9729830730202593
8,4,0.00671,1.3681260059814758e-10,3.972943988087536
8,4,0.00672,1.3762445070620559e-10,3.972904906690019
8,4,0.00673,1.3843989234571913e-10,3.9728658288277074
8,4,0.00674,1.3925893597430306e-10,3.9728267544996925
8,4,0.00675,1.4008159206408523e-10,3.972787683705974
8,4,0.00676,1.4090787110170364e-10,3.9727486164456423
8,4,0.00677,1.4173778358830338e-10,3.9727095527168785
8,4,0.00678,1.425713400395338e-10,3.9726704925205922
8,4,0.00679,1.434085509855457e-10,3.972631435854055
8,4,0.0068,1.4424942697098825e-10,3.9725923827172664
8,4,0.00681,1.450939785550062e-10,3.972553333112046
8,4,0.00682,1.4594221631123707e-10,3.972514287037484
8,4,0.00683,1.4679415082780797e-10,3.9724752444881233
8,4,0.00684,1.4764979270733296e-10,3.9724362054703306
8,4,0.00685,1.4850915256691008e-10,3.9723971699759204
8,4,0.00686,1.4937224103811841e-10,3.9723581380085307
8,4,0.00687,1.5023906876701516e-10,3.972319109572709
8,4,0.00688,1.5110964641413288e-10,3.972280084655722
8,4,0.00689,1.519839846544765e-10,3.9722410632639367
8,4,0.0069,1.528620941775203e-10,3.9722020453973528
8,4,0.00691,1.5374398568720536e-10,3.9721630310523324
8,4,0.00692,1.5462966990193628e-10,3.9721240202325134
8,4,0.00693,1.5551915755457856e-10,3.972085012932439
8,4,0.00694,1.5641245939245552e-10,3.972046009155747
8,4,0.00695,1.5730958617734561e-10,3.97200700889789
8,4,0.00696,1.5821054868547937e-10,3.9719680121597776
8,4,0.00697,1.5911535770753653e-10,3.971929018942319
8,4,0.00698,1.600240240486432e-10,3.971890029240967
8,4,0.00699,1.6093655852836901e-10,3.971851043060269
8,4,0.007,1.6185297198072408e-10,3.9718120603956777
8,4,0.00701,1.627732752541563e-10,3.9717730812490117
8,4,0.00702,1.6369747921154825e-10,3.9717341056148143
8,4,0.00703,1.6462559473021455e-10,3.971695133497633
8,4,0.00704,1.655576327018988e-10,3.971656164894739
8,4,0.00705,1.6649360403277075e-10,3.971617199808861
8,4,0.00706,1.674335196434234e-10,3.9715782382327234
8,4,0.00707,1.683773904688702e-10,3.9715392801681446
8,4,0.00708,1.6932522745854203e-10,3.9715003256196724
8,4,0.00709,1.702770415762844e-10,3.9714613745782117
8,4,0.0071,1.7123284380035463e-10,3.9714224270492196
8,4,0.00711,1.7219264512341883e-10,3.9713834830299675
8,4,0.00712,1.7315645655254915e-10,3.9713445425222744
8,4,0.00713,1.741242891092208e-10,3.9713056055188645
8,4,0.00714,1.7509615382930922e-10,3.971266672026104
8,4,0.00715,1.7607206176308723e-10,3.9712277420412647
8,4,0.00716,1.7705202397522214e-10,3.9711888155643464
8,4,0.00717,1.7803605154477284e-10,3.9711498925889828
8,4,0.00718,1.7902415556518694e-10,3.97111097312154
8,4,0.00719,1.8001634714429792e-10,3.9710720571601996
8,4,0.0072,1.810126374043222e-10,3.971033144699504
8,4,0.00721,1.820130374818564e-10,3.9709942357421824
8,4,0.00722,1.830175585278743e-10,3.970955330293691
8,4,0.00723,1.8402621170772407e-10,3.970916428340388
8,4,0.00724,1.850390082011254e-10,3.9708775298922774
8,4,0.00725,1.8605595920216656e-10,3.9708386349439024
8,4,0.00726,1.870770759193016e-10,3.9707997434943536
8,4,0.00727,1.8810236957534754e-10,3.9707608555445404
8,4,0.00728,1.8913185140748128e-10,3.9707219710935533
8,4,0.00729,1.9016553266723698e-10,3.970683090140483
8,4,0.0073,1.9120342462050308e-10,3.9706442126862385
8,4,0.00731,1.9224553854751943e-10,3.97060533873082
8,4,0.00732,1.9329188574287448e-10,3.9705664682678616
8,4,0.00733,1.943424775155023e-10,3.9705276012991817
8,4,0.00734,1.953973251886799e-10,3.9704887378284184
8,4,0.00735,1.9645644010002418e-10,3.9704498778537527
8,4,0.00736,1.9751983360148922e-10,3.9704110213679087
8,4,0.00737,1.9858751705936333e-10,3.9703721683763433
8,4,0.00738,1.9965950185426623e-10,3.9703333188790566
8,4,0.00739,2.007357993811461e-10,3.9702944728705916
8,4,0.0074,2.018164210492769e-10,3.970255630356405
8,4,0.00741,2.0290137828225538e-10,3.9702167913274025
8,4,0.00742,2.039906825179982e-10,3.9701779557908594
8,4,0.00743,2.050843452087392e-10,3.970139123744957
8,4,0.00744,2.0618237782102644e-10,3.9701002951842383
8,4,0.00745,2.0728479183571933e-10,3.9700614701123413
8,4,0.00746,2.0839159874798592e-10,3.970022648532904
8,4,0.00747,2.0950281006729986e-10,3.9699838304350124
8,4,0.00748,2.1061843731743768e-10,3.9699450158186664
8,4,0.00749,2.117384920364759e-10,3.969906204689323
8,4,0.0075,2.1286298577678814e-10,3.9698673970451637
8,4,0.00751,2.1399193010504234e-10,3.969828592888007
8,4,0.00752,2.1512533660219783e-10,3.9697897922142147
8,4,0.00753,2.1626321686350258e-10,3.9697509950183303
8,4,0.00754,2.1740558249849026e-10,3.9697122013058106
8,4,0.00755,2.1855244513097743e-10,3.9696734110748366
8,4,0.00756,2.197038163990607e-10,3.9696346243235894
8,4,0.00757,2.2085970795511386e-10,3.969595841053888
8,4,0.00758,2.2202013146578505e-10,3.969557061262094
8,4,0.00759,2.2318509861199393e-10,3.969518284950027
8,4,0.0076,2.2435462108892885e-10,3.9694795121140487
8,4,0.00761,2.2552871060604392e-10,3.969440742754159
8,4,0.00762,2.2670737888705622e-10,3.9694019768739963
8,4,0.00763,2.2789063766994304e-10,3.9693632144681033
8,4,0.00764,2.290784987069389e-10,3.969324455538299
8,4,0.00765,2.3027097376453275e-10,3.9692857000845834
8,4,0.00766,2.3146807462346525e-10,3.9692469480996806
8,4,0.00767,2.3266981307872572e-10,3.9692081995926856
8,4,0.00768,2.338762009395495e-10,3.9691694545508653
8,4,0.00769,2.350872500294149e-10,3.969130712990591
8,4,0.0077,2.363029721860407e-10,3.969091974899129
8,4,0.00771,2.3752337926138296e-10,3.969053240280118
8,4,0.00772,2.387484831216323e-10,3.969014509124463
8,4,0.00773,2.399782956472112e-10,3.9689757814430777
8,4,0.00774,2.4121282873277096e-10,3.968937057230505
8,4,0.00775,2.4245209428718905e-10,3.9688983364849264
8,4,0.00776,2.4369610423356615e-10,3.9688596192081604
8,4,0.00777,2.4494487050922336e-10,3.9688209053965693
8,4,0.00778,2.4619840506569935e-10,3.968782195051972
8,4,0.00779,2.4745671986874764e-10,3.9687434881743684
8,4,0.0078,2.487198268983336e-10,3.9687047847564827
8,4,0.00781,2.4998773814863165e-10,3.968666084805591
8,4,0.00782,2.5126046562802263e-10,3.9686273883198737
8,4,0.00783,2.5253802135909074e-10,3.9685886952956935
8,4,0.00784,2.538204173786208e-10,3.968550005736688
8,4,0.00785,2.551076657375954e-10,3.9685113196337625
8,4,0.00786,2.5639977850119217e-10,3.9684726369960117
8,4,0.00787,2.576967677487808e-10,3.96843395781616
8,4,0.00788,2.589986455739203e-10,3.9683952820978448
8,4,0.00789,2.603054240843563e-10,3.9683566098392475
8,4,0.0079,2.6161711540201794e-10,3.96831794103673
8,4,0.00791,2.6293373166301535e-10,3.9682792756957497
8,4,0.00792,2.6425528501763654e-10,3.968240613807211
8,4,0.00793,2.655817876303448e-10,3.9682019553765713
8,4,0.00794,2.669132516797759e-10,3.9681633004038304
8,4,0.00795,2.68249689358735e-10,3.9681246488853503
8,4,0.00796,2.695911128741941e-10,3.968086000819312
8,4,0.00797,2.7093753444728926e-10,3.968047356209354
8,4,0.00798,2.722889663133174e-10,3.9680087150536565
8,4,0.00799,2.736454207217339e-10,3.967970077348582
8,4,0.008,2.750069099361496e-10,3.9679314430941304
8,4,0.00801,2.76373446234328e-10,3.9678928122921207
8,4,0.00802,2.777450419081825e-10,3.967854184944372
8,4,0.00803,2.791217092637734e-10,3.967815561043608
8,4,0.00804,2.805034606213054e-10,3.96777694058801
8,4,0.00805,2.818903083151245e-10,3.9677383235884918
8,4,0.00806,2.832822646937154e-10,3.9676997100323206
8,4,0.00807,2.846793421196984e-10,3.9676610999267723
8,4,0.00808,2.8608155296982706e-10,3.96762249326639
8,4,0.00809,2.8748890963498496e-10,3.9675838900511735
8,4,0.0081,2.88901424520183e-10,3.967545290284761
8,4,0.00811,2.9031911004455676e-10,3.9675066939616954
8,4,0.00812,2.9174197864136344e-10,3.967468101080158
8,4,0.00813,2.9317004275797935e-10,3.967429511647424
8,4,0.00814,2.9460331485589674e-10,3.9673909256543993
8,4,0.00815,2.960418074107214e-10,3.9673523431047215
8,4,0.00816,2.9748553291216944e-10,3.9673137639929337
8,4,0.00817,2.989345038640649e-10,3.9672751883244928
8,4,0.00818,3.003887327843366e-10,3.967236616099399
8,4,0.00819,3.018482322050155e-10,3.967198047314014
8,4,0.0082,3.033130146722319e-10,3.967159481962881
8,4,0.00821,3.0478309274621267e-10,3.9671209200532758
8,4,0.00822,3.0625847900127835e-10,3.9670823615833797
8,4,0.00823,3.0773918602584034e-10,3.9670438065459166
8,4,0.00824,3.092252264223983e-10,3.9670052549481625
8,4,0.00825,3.10716612807537e-10,3.9669667067846603
8,4,0.00826,3.1221335781192393e-10,3.966928162059048
8,4,0.00827,3.137154740803063e-10,3.966889620767688
8,4,0.00828,3.1522297427150807e-10,3.966851082906942
8,4,0.00829,3.167358710584276e-10,3.9668125484804477
8,4,0.0083,3.1825417712803426e-10,3.9667740174918436
8,4,0.00831,3.197779051813663e-10,3.9667354899338534
8,4,0.00832,3.2130706793352755e-10,3.9666969658028393
8,4,0.00833,3.228416781136848e-10,3.966658445104258
8,4,0.00834,3.2438174846506505e-10,3.96661992783811
8,4,0.00835,3.2592729174495266e-10,3.966581413998938
8,4,0.00836,3.2747832072468663e-10,3.966542903588561
8,4,0.00837,3.2903484818965763e-10,3.966504396606979
8,4,0.00838,3.305968869393055e-10,3.966465893056011
8,4,0.00839,3.321644497871162e-10,3.966427392928381
8,4,0.0084,3.337375495606192e-10,3.966388896229546
8,4,0.00841,3.353161991013845e-10,3.966350402955868
8,4,0.00842,3.369004112650201e-10,3.9663119131037092
8,4,0.00843,3.3849019892116886e-10,3.9662734266785264
8,4,0.00844,3.4008557495350624e-10,3.9662349436785007
8,4,0.00845,3.41686552259737e-10,3.966196464099994
8,4,0.00846,3.4329314375159256e-10,3.9661579879466444
8,4,0.00847,3.4490536235482853e-10,3.966119515214814
8,4,0.00848,3.4652322100922144e-10,3.9660810458972264
8,4,0.00849,3.481467326685663e-10,3.966042580006615
8,4,0.0085,3.497759103006737e-10,3.9660041175375227
8,4,0.00851,3.5141076688736707e-10,3.9659656584863114
8,4,0.00852,3.5305131542447983e-10,3.9659272028548003
8,4,0.00853,3.5469756892185274e-10,3.9658887506357132
8,4,0.00854,3.563495404033309e-10,3.9658503018363263
8,4,0.00855,3.580072429067613e-10,3.9658118564584584
8,4,0.00856,3.5967068948398967e-10,3.9657734144911956
8,4,0.00857,3.6133989320085804e-10,3.965734975941814
8,4,0.00858,3.630148671372017e-10,3.9656965408103133
8,4,0.00859,3.6469562438684657e-10,3.965658109089418
8,4,0.0086,3.6638217805760644e-10,3.9656196807845845
8,4,0.00861,3.680745412712802e-10,3.9655812558885373
8,4,0.00862,3.6977272716364883e-10,3.965542834408552
8,4,0.00863,3.7147674888447306e-10,3.965504416335534
8,4,0.00864,3.7318661959749016e-10,3.9654660016803973
8,4,0.00865,3.749023524804115e-10,3.9654275904304086
8,4,0.00866,3.766239607249196e-10,3.965389182594663
8,4,0.00867,3.7835145753666537e-10,3.9653507781677035
8,4,0.00868,3.800848561352655e-10,3.9653123771458922
8,4,0.00869,3.8182416975429944e-10,3.965273979534686
8,4,0.0087,3.835694116413068e-10,3.965235585328628
8,4,0.00871,3.8532059505778465e-10,3.9651971945295372
8,4,0.00872,3.8707773327918455e-10,3.9651588071355945
8,4,0.00873,3.888408395949099e-10,3.965120423150438
8,4,0.00874,3.906099273083132e-10,3.9650820425704296
8,4,0.00875,3.923850097366933e-10,3.9650436653919314
8,4,0.00876,3.941661002112925e-10,3.9650052916204004
8,4,0.00877,3.9595321207729386e-10,3.9649669212485605
8,4,0.00878,3.977463586938186e-10,3.964928554278231
8,4,0.00879,3.9954555343392307e-10,3.9648901907112304
8,4,0.0088,4.013508096845962e-10,3.964851830543921
8,4,0.00881,4.031621408467565e-10,3.96481347378176
8,4,0.00882,4.049795603352497e-10,3.964775120415652
8,4,0.00883,4.068030815788456e-10,3.9647367704437784
8,4,0.00884,4.086327180202354e-10,3.964698423877053
8,4,0.00885,4.1046848311602916e-10,3.9646600807100185
8,4,0.00886,4.1231039033675285e-10,3.9646217409353994
8,4,0.00887,4.141584531668456e-10,3.9645834045568336
8,4,0.00888,4.1601268510465697e-10,3.964545071577959
8,4,0.00889,4.1787309966244427e-10,3.9645067419914994
8,4,0.0089,4.1973971036636966e-10,3.9644684157992742
8,4,0.00891,4.216125307564975e-10,3.9644300930031022
8,4,0.00892,4.2349157438679177e-10,3.9643917736011645
8,4,0.00893,4.253768548251128e-10,3.964353457589823
8,4,0.00894,4.2726838565321513e-10,3.9643151449727156
8,4,0.00895,4.291661804667443e-10,3.9642768357498426
8,4,0.00896,4.3107025287523433e-10,3.96423852991029
8,4,0.00897,4.32980616502105e-10,3.9642002274649712
8,4,0.00898,4.34897284984659e-10,3.96416192840843
8,4,0.00899,4.3682027197407905e-10,3.964123632744304
8,4,0.009,4.3874959113542553e-10,3.964085340463498
8,4,0.00901,4.406852561476334e-10,3.9640470515714696
8,4,0.00902,4.426272807035096e-10,3.9640087660754943
8,4,0.00903,4.4457567850973023e-10,3.9639704839555634
8,4,0.00904,4.465304632868379e-10,3.9639322052244097
8,4,0.00905,4.4849164876923893e-10,3.9638939298802143
8,4,0.00906,4.504592487052006e-10,3.96385565791752
8,4,0.00907,4.524332768568485e-10,3.9638173893454223
8,4,0.00908,4.544137470001636e-10,3.9637791241548257
8,4,0.00909,4.5640067292497965e-10,3.9637408623420924
8,4,0.0091,4.5839406843498053e-10,3.9637026039144985
8,4,0.00911,4.603939473476973e-10,3.963664348868406
8,4,0.00912,4.624003234945055e-10,3.9636260972001764
8,4,0.00913,4.644132107206226e-10,3.9635878489170864
8,4,0.00914,4.664326228851051e-10,3.9635496040118596
8,4,0.00915,4.684585738608458e-10,3.963511362486315
8,4,0.00916,4.704910775345709e-10,3.963473124338634
8,4,0.00917,4.725301478068379e-10,3.9634348895669973
8,4,0.00918,4.745757985920321e-10,3.963396658173224
8,4,0.00919,4.766280438183643e-10,3.9633584301591327
8,4,0.0092,4.786868974278679e-10,3.963320205515629
8,4,0.00921,4.807523733763963e-10,3.9632819842536264
8,4,0.00922,4.8282448563362e-10,3.9632437663622113
8,4,0.00923,4.849032481830238e-10,3.9632055518468405
8,4,0.00924,4.869886750219049e-10,3.963167340705695
8,4,0.00925,4.890807801613686e-10,3.963129132933318
8,4,0.00926,4.911795776263272e-10,3.9630909285369853
8,4,0.00927,4.932850814554961e-10,3.963052727509421
8,4,0.00928,4.953973057013919e-10,3.963014529854263
8,4,0.00929,4.975162644303289e-10,3.9629763355715113
8,4,0.0093,4.99641971722417e-10,3.962938144655709
8,4,0.00931,5.017744416715588e-10,3.962899957110494
8,4,0.00932,5.039136883854466e-10,3.9628617729304096
8,4,0.00933,5.0605972598556e-10,3.9628235921209125
8,4,0.00934,5.082125686071631e-10,3.9627854146801837
8,4,0.00935,5.103722303993018e-10,3.9627472406045854
8,4,0.00936,5.125387255248008e-10,3.9627090698977554
8,4,0.00937,5.147120681602613e-10,3.962670902550599
8,4,0.00938,5.168922724960581e-10,3.9626327385667537
8,4,0.00939,5.190793527363368e-10,3.962594577955315
8,4,0.0094,5.212733230990111e-10,3.9625564207017305
8,4,0.00941,5.234741978157603e-10,3.9625182668132766
8,4,0.00942,5.256819911320261e-10,3.962480116289953
8,4,0.00943,5.278967173070104e-10,3.962441969122665
8,4,0.00944,5.301183906136725e-10,3.962403825316869
8,4,0.00945,5.323470253387259e-10,3.962365684874385
8,4,0.00946,5.345826357826364e-10,3.962327547787936
8,4,0.00947,5.368252362596185e-10,3.9622894140629796
8,4,0.00948,5.390748410976333e-10,3.9622512836976966
8,4,0.00949,5.413314646383857e-10,3.962213156690268
8,4,0.0095,5.435951212373215e-10,3.962175033040694
8,4,0.00951,5.458658252636246e-10,3.9621369127471553
8,4,0.00952,5.481435911002147e-10,3.962098795804195
8,4,0.00953,5.504284331437444e-10,3.9620606822227273
8,4,0.00954,5.527203658045963e-10,3.962022571997295
8,4,0.00955,5.550194035068804e-10,3.961984465126079
8,4,0.00956,5.573255606884315e-10,3.9619463616072608
8,4,0.00957,5.596388518008064e-10,3.961908261439021
8,4,0.00958,5.619592913092814e-10,3.9618701646195404
8,4,0.00959,5.642868936928491e-10,3.9618320711579145
8,4,0.0096,5.666216734442161e-10,3.961793981050505
8,4,0.00961,5.689636450698005e-10,3.961755894288217
8,4,0.00962,5.713128230897283e-10,3.9617178108746884
8,4,0.00963,5.736692220378317e-10,3.9616797308153764
8,4,0.00964,5.760328564616462e-10,3.961641654103005
8,4,0.00965,5.78403740922407e-10,3.961603580733936
8,4,0.00966,5.807818899950475e-10,3.9615655107190832
8,4,0.00967,5.83167318268196e-10,3.961527444047533
8,4,0.00968,5.855600403441731e-10,3.9614893807229237
8,4,0.00969,5.879600708389886e-10,3.9614513207470736
8,4,0.0097,5.903674243823399e-10,3.961413264109069
8,4,0.00971,5.927821156176078e-10,3.961375210819824
8,4,0.00972,5.952041592018552e-10,3.9613371608757006
8,4,0.00973,5.976335698058234e-10,3.9612991142712417
8,4,0.00974,6.000703621139299e-10,3.9612610710119043
8,4,0.00975,6.025145508242657e-10,3.9612230310904124
8,4,0.00976,6.049661506485924e-10,3.961184994514042
8,4,0.00977,6.074251763123396e-10,3.961146961279155
8,4,0.00978,6.098916425546023e-10,3.961108931387571
8,4,0.00979,6.123655641281379e-10,3.9610709048247372
8,4,0.0098,6.14846955799364e-10,3.961032881605206
8,4,0.00981,6.173358323483552e-10,3.9609948617344344
8,4,0.00982,6.198322085688409e-10,3.9609568451905943
8,4,0.00983,6.22336099268202e-10,3.960918831980962
8,4,0.00984,6.248475192674691e-10,3.960880822110994
8,4,0.00985,6.273664834013185e-10,3.9608428155806905
8,4,0.00986,6.29893006518071e-10,3.9608048123845947
8,4,0.00987,6.324271034796881e-10,3.9607668125208875
8,4,0.00988,6.349687891617699e-10,3.960728815989569
8,4,0.00989,6.37518078453552e-10,3.9606908227960957
8,4,0.0099,6.400749862579034e-10,3.9606528329313733
8,4,0.00991,6.426395274913231e-10,3.9606148464008584
8,4,0.00992,6.452117170839378e-10,3.960576863200913
8,4,0.00993,6.477915699794993e-10,3.9605388833369943
8,4,0.00994,6.503791011353819e-10,3.9605009067963692
8,4,0.00995,6.529743255225791e-10,3.9604629335899517
8,4,0.00996,6.555772581257015e-10,3.960424963708647
8,4,0.00997,6.581879139429741e-10,3.9603869971560925
8,4,0.00998,6.608063079862333e-10,3.960349033934108
8,4,0.00999,6.634324552809244e-10,3.960311074035417
8,4,0.01,6.66066370866099e-10,3.9602731174672954
8,4,0.01001,6.687080697944123e-10,3.9602351642242866
8,4,0.01002,6.7135756713212e-10,3.9601972143045714
8,4,0.01003,6.740148779590763e-10,3.960159267713607
8,4,0.01004,6.766800173687311e-10,3.960121324444117
8,4,0.01005,6.793530004681266e-10,3.9600833844997396
8,4,0.01006,6.820338423778955e-10,3.960045447875018
8,4,0.01007,6.847225582322578e-10,3.960007514579047
8,4,0.01008,6.874191631790184e-10,3.9599695845954557
8,4,0.01009,6.901236723795645e-10,3.959931657938796
8,4,0.0101,6.928361010088624e-10,3.959893734603611
8,4,0.01011,6.955564642554554e-10,3.9598558145880816
8,4,0.01012,6.98284777321461e-10,3.95981789788857
8,4,0.01013,7.010210554225677e-10,3.959779984510533
8,4,0.01014,7.037653137880333e-10,3.9597420744485134
8,4,0.01015,7.065175676606816e-10,3.9597041677061497
8,4,0.01016,7.092778322968996e-10,3.9596662642779847
8,4,0.01017,7.120461229666351e-10,3.9596283641712944
8,4,0.01018,7.148224549533943e-10,3.9595904673733457
8,4,0.01019,7.176068435542385e-10,3.959552573893234
8,4,0.0102,7.203993040797819e-10,3.9595146837309585
8,4,0.01021,7.231998518541887e-10,3.959476796881063
8,4,0.01022,7.260085022151708e-10,3.959438913343547
8,4,0.01023,7.288252705139846e-10,3.959401033116592
8,4,0.01024,7.316501721154286e-10,3.9593631562038354
8,4,0.01025,7.344832223978411e-10,3.9593252825980016
8,4,0.01026,7.373244367530967e-10,3.9592874123118236
8,4,0.01027,7.401738305866045e-10,3.9592495453271113
8,4,0.01028,7.430314193173048e-10,3.9592116816602356
8,4,0.01029,7.458972183776669e-10,3.9591738212966447
8,4,0.0103,7.48771243213686e-10,3.9591359642399766
8,4,0.01031,7.516535092848812e-10,3.959098110497507
8,4,0.01032,7.545440320642919e-10,3.9590602600546845
8,4,0.01033,7.574428270384761e-10,3.9590224129224225
8,4,0.01034,7.603499097075069e-10,3.9589845690989023
8,4,0.01035,7.632652955849707e-10,3.958946728575029
8,4,0.01036,7.661890001979638e-10,3.958908891359897
8,4,0.01037,7.691210390870901e-10,3.958871057446231
8,4,0.01038,7.720614278064584e-10,3.958833226839488
8,4,0.01039,7.750101819236798e-10,3.9587953995342104
8,4,0.0104,7.779673170198648e-10,3.9587575755285798
8,4,0.01041,7.809328486896211e-10,3.958719754828053
8,4,0.01042,7.839067925410504e-10,3.9586819374308106
8,4,0.01043,7.868891641957461e-10,3.9586441233295773
8,4,0.01044,7.898799792887907e-10,3.9586063125279907
8,4,0.01045,7.92879253468753e-10,3.958568505026051
8,4,0.01046,7.958870023976852e-10,3.958530700825577
8,4,0.01047,7.989032417511209e-10,3.9584928999192925
8,4,0.01048,8.019279872180721e-10,3.958455102318112
8,4,0.01049,8.049612545010259e-10,3.9584173080074834
8,4,0.0105,8.080030593159433e-10,3.9583795169928635
8,4,0.01051,8.110534173922553e-10,3.9583417292742524
8,4,0.01052,8.141123444728606e-10,3.958303944853469
8,4,0.01053,8.171798563141234e-10,3.9582661637268757
8,4,0.01054,8.202559686858701e-10,3.958228385889015
8,4,0.01055,8.233406973713872e-10,3.958190611348982
8,4,0.01056,8.264340581674182e-10,3.958152840104958
8,4,0.01057,8.295360668841613e-10,3.95811507214421
8,4,0.01058,8.326467393452666e-10,3.9580773074794706
8,4,0.01059,8.357660913878336e-10,3.95803954611074
8,4,0.0106,8.388941388624081e-10,3.9580017880289233
8,4,0.01061,8.420308976329805e-10,3.9579640332340205
8,4,0.01062,8.45176383576982e-10,3.9579262817278504
8,4,0.01063,8.483306125852829e-10,3.9578885335122322
8,4,0.01064,8.514936005621894e-10,3.957850788583528
8,4,0.01065,8.546653634254414e-10,3.9578130469435564
8,4,0.01066,8.578459171062093e-10,3.9577753085904988
8,4,0.01067,8.61035277549092e-10,3.957737573520717
8,4,0.01068,8.642334607121137e-10,3.957699841737849
8,4,0.01069,8.674404825667217e-10,3.957662113243714
8,4,0.0107,8.706563590977835e-10,3.957624388029217
8,4,0.01071,8.738811063035844e-10,3.9575866660979955
8,4,0.01072,8.771147401958244e-10,3.957548947455507
8,4,0.01073,8.803572767996162e-10,3.9575112320890184
8,4,0.01074,8.836087321534823e-10,3.9574735200076248
8,4,0.01075,8.868691223093519e-10,3.957435811209507
8,4,0.01076,8.901384633325592e-10,3.957398105687389
8,4,0.01077,8.9341677130184e-10,3.957360403448547
8,4,0.01078,8.967040623093294e-10,3.957322704487524
8,4,0.01079,9.00000352460559e-10,3.9572850088061386
8,4,0.0108,9.033056578744545e-10,3.9572473164025723
8,4,0.01081,9.066199946833332e-10,3.957209627278644
8,4,0.01082,9.099433790329007e-10,3.9571719414288964
8,4,0.01083,9.132758270822489e-10,3.9571342588606058
8,4,0.01084,9.166173550038532e-10,3.957096579562858
8,4,0.01085,9.199679789835698e-10,3.9570589035429293
8,4,0.01086,9.233277152206334e-10,3.9570212307935435
8,4,0.01087,9.266965799276537e-10,3.9569835613219766
8,4,0.01088,9.300745893306141e-10,3.9569458951264096
8,4,0.01089,9.334617596688678e-10,3.9569082322050235
8,4,0.0109,9.368581071951363e-10,3.9568705725469044
8,4,0.01091,9.402636481755057e-10,3.9568329161666043
8,4,0.01092,9.43678398889425e-10,3.956795263058666
8,4,0.01093,9.471023756297025e-10,3.9567576132212707
8,4,0.01094,9.505355947025047e-10,3.9567199666507804
8,4,0.01095,9.539780724273521e-10,3.956682323347195
8,4,0.01096,9.574298251371174e-10,3.9566446833196096
8,4,0.01097,9.608908691780227e-10,3.956607046562567
8,4,0.01098,9.643612209096367e-10,3.9565694130633347
8,4,0.01099,9.678408967048728e-10,3.956531782829188
8,4,0.011,9.713299129499856e-10,3.9564941558710416
8,4,0.01101,9.748282860445686e-10,3.956456532176162
8,4,0.01102,9.783360324015519e-10,3.9564189117445494
8,4,0.01103,9.818531684471993e-10,3.956381294574385
8,4,0.01104,9.853797106211054e-10,3.956343680674763
8,4,0.01105,9.889156753761939e-10,3.9563060700384085
8,4,0.01106,9.924610791787138e-10,3.956268462663502
8,4,0.01107,9.960159385082378e-10,3.956230858546405
8,4,0.01108,9.995802698576591e-10,3.9561932576943946
8,4,0.01109,1.003154089733189e-09,3.956155660103832
8,4,0.0111,1.0067374146543543e-09,3.9561180657728983
8,4,0.01111,1.0103302611539944e-09,3.9560804747034126
8,4,0.01112,1.0139326457782594e-09,3.956042886891737
8,4,0.01113,1.0175445850866069e-09,3.9560053023415094
8,4,0.01114,1.0211660956517995e-09,3.955967721043635
8,4,0.01115,1.0247971940599018e-09,3.9559301430090272
8,4,0.01116,1.0284378969102792e-09,3.9558925682285917
8,4,0.01117,1.0320882208155933e-09,3.955854996702328
8,4,0.01118,1.035748182401801e-09,3.9558174284356937
8,4,0.01119,1.039417798308151e-09,3.9557798634250503
8,4,0.0112,1.0430970851871814e-09,3.955742301663122
8,4,0.01121,1.046786059704717e-09,3.9557047431590036
8,4,0.01122,1.0504847385398673e-09,3.9556671879090572
8,4,0.01123,1.0541931383850227e-09,3.955629635913283
8,4,0.01124,1.0579112759458532e-09,3.955592087164405
8,4,0.01125,1.061639167941305e-09,3.9555545416715177
8,4,0.01126,1.065376831103598e-09,3.9555169994273456
8,4,0.01127,1.0691242821782236e-09,3.9554794604337076
8,4,0.01128,1.0728815379239418e-09,3.9554419246906036
8,4,0.01129,1.0766486151127781e-09,3.9554043921980337
8,4,0.0113,1.0804255305300225e-09,3.955366862954179
8,4,0.01131,1.0842123009742246e-09,3.9553293369535822
8,4,0.01132,1.0880089432571931e-09,3.9552918142035196
8,4,0.01133,1.0918154742039922e-09,3.955254294703991
8,4,0.01134,1.0956319106529388e-09,3.9552167784477206
8,4,0.01135,1.0994582694556008e-09,3.9551792654328892
8,4,0.01136,1.1032945674767936e-09,3.955141755670411
8,4,0.01137,1.1071408215945779e-09,3.9551042491457338
8,4,0.01138,1.1109970487002572e-09,3.9550667458715907
8,4,0.01139,1.1148632656983751e-09,3.9550292458352487
8,4,0.0114,1.118739489506713e-09,3.954991749045803
8,4,0.01141,1.1226257370562864e-09,3.954954255497796
8,4,0.01142,1.1265220252913442e-09,3.9549167651894095
8,4,0.01143,1.1304283711693641e-09,3.954879278122462
8,4,0.01144,1.1343447916610517e-09,3.9548417942951346
8,4,0.01145,1.1382713037503366e-09,3.9548043137110653
8,4,0.01146,1.142207924434371e-09,3.954766836366616
8,4,0.01147,1.1461546707235261e-09,3.954729362254511
8,4,0.01148,1.1501115596413897e-09,3.9546918913874833
8,4,0.01149,1.1540786082247645e-09,3.9546544237509806
8,4,0.0115,1.1580558335236644e-09,3.954616959352279
8,4,0.01151,1.1620432526013125e-09,3.9545794981968356
8,4,0.01152,1.1660408825341381e-09,3.9545420402719174
8,4,0.01153,1.1700487404117751e-09,3.954504585586619
8,4,0.01154,1.1740668433370582e-09,3.9544671341318463
8,4,0.01155,1.178095208426021e-09,3.9544296859075985
8,4,0.01156,1.182133852807893e-09,3.954392240926609
8,4,0.01157,1.1861827936250979e-09,3.9543547991706873
8,4,0.01158,1.19024204803325e-09,3.954317360648929
8,4,0.01159,1.1943116332011518e-09,3.954279925357696
8,4,0.0116,1.1983915663107923e-09,3.95424249329335
8,4,0.01161,1.2024818645573435e-09,3.954205064468624
8,4,0.01162,1.2065825451491579e-09,3.9541676388762426
8,4,0.01163,1.2106936253077664e-09,3.954130216501653
8,4,0.01164,1.2148151222678756e-09,3.954092797361227
8,4,0.01165,1.2189470532773646e-09,3.954055381447688
8,4,0.01166,1.2230894355972832e-09,3.954017968762855
8,4,0.01167,1.227242286501849e-09,3.9539805593030906
8,4,0.01168,1.231405623278445e-09,3.953943153072032
8,4,0.01169,1.2355794632276172e-09,3.953905750066042
8,4,0.0117,1.2397638236630708e-09,3.953868350286939
8,4,0.01171,1.2439587219116694e-09,3.953830953729266
8,4,0.01172,1.2481641753134312e-09,3.9537935603966616
8,4,0.01173,1.252380201221527e-09,3.9537561702891253
8,4,0.01174,1.2566068170022774e-09,3.953718783404838
8,4,0.01175,1.2608440400351502e-09,3.9536813997365243
8,4,0.01176,1.265091887712758e-09,3.9536440193023736
8,4,0.01177,1.269350377440856e-09,3.9536066420787392
8,4,0.01178,1.273619526638338e-09,3.953569268071078
8,4,0.01179,1.2778993527372357e-09,3.953531897293942
8,4,0.0118,1.2821898731827147e-09,3.9534945297327795
8,4,0.01181,1.2864911054330731e-09,3.953457165396685
8,4,0.01182,1.2908030669597377e-09,3.953419804267469
8,4,0.01183,1.2951257752472626e-09,3.953382446363321
8,4,0.01184,1.2994592477933257e-09,3.9533450916696893
8,4,0.01185,1.3038035021087268e-09,3.953307740199307
8,4,0.01186,1.3081585557173848e-09,3.9532703919430787
8,4,0.01187,1.312524426156335e-09,3.953233046902824
8,4,0.01188,1.3169011309757265e-09,3.9531957050730853
8,4,0.01189,1.3212886877388204e-09,3.95315836645932
8,4,0.0119,1.3256871140219862e-09,3.953121031061528
8,4,0.01191,1.3300964274146997e-09,3.953083698876071
8,4,0.01192,1.3345166455195407e-09,3.9530463699011307
8,4,0.01193,1.33894778595219e-09,3.9530090441403445
8,4,0.01194,1.3433898663414268e-09,3.9529717215864366
8,4,0.01195,1.3478429043291267e-09,3.952934402248502
8,4,0.01196,1.352306917570259e-09,3.9528970861156267
8,4,0.01197,1.3567819237328837e-09,3.9528597731969057
8,4,0.01198,1.3612679404981492e-09,3.952822463486882
8,4,0.01199,1.3657649855602898e-09,3.9527851569819177
8,4,0.012,1.3702730766266228e-09,3.9527478536856506
8,4,0.01201,1.374792231417547e-09,3.952710553601719
8,4,0.01202,1.3793224676665388e-09,3.9526732567173894
8,4,0.01203,1.3838638031201503e-09,3.9526359630417573
8,4,0.01204,1.3884162555380072e-09,3.9525986725711846
8,4,0.01205,1.392979842692805e-09,3.952561385303852
8,4,0.01206,1.397554582370308e-09,3.952524101245217
8,4,0.01207,1.4021404923693453e-09,3.9524868203861843
8,4,0.01208,1.4067375905018096e-09,3.952449542735849
8,4,0.01209,1.4113458945926532e-09,3.9524122682814777
8,4,0.0121,1.4159654224798865e-09,3.952374997030347
8,4,0.01211,1.4205961920145757e-09,3.9523377289824566
8,4,0.01212,1.4252382210608391e-09,3.9523004641378066
8,4,0.01213,1.4298915274958454e-09,3.952263202485483
8,4,0.01214,1.434556129209811e-09,3.9522259440382186
8,4,0.01215,1.4392320441059976e-09,3.9521886887905566
8,4,0.01216,1.4439192901007089e-09,3.952151436738859
8,4,0.01217,1.4486178851232889e-09,3.952114187886764
8,4,0.01218,1.4533278471161197e-09,3.95207694223609
8,4,0.01219,1.4580491940346173e-09,3.9520396997741045
8,4,0.0122,1.4627819438472308e-09,3.9520024605153594
8,4,0.01221,1.4675261145354388e-09,3.9519652244507597
8,4,0.01222,1.4722817240937477e-09,3.9519279915784864
8,4,0.01223,1.477048790529688e-09,3.9518907619003585
8,4,0.01224,1.4818273318638132e-09,3.951853535416376
8,4,0.01225,1.4866173661296958e-09,3.951816312126539
8,4,0.01226,1.4914189113739262e-09,3.951779092036304
8,4,0.01227,1.4962319856561089e-09,3.9517418751293008
8,4,0.01228,1.5010566070488605e-09,3.951704661414624
8,4,0.01229,1.5058927936378074e-09,3.9516674508959113
8,4,0.0123,1.5107405635215834e-09,3.9516302435622492
8,4,0.01231,1.5155999348118262e-09,3.9515930394190946
8,4,0.01232,1.5204709256331754e-09,3.9515558384700853
8,4,0.01233,1.5253535541232708e-09,3.9515186407061265
8,4,0.01234,1.5302478384327482e-09,3.951481446132675
8,4,0.01235,1.5351537967252387e-09,3.951444254746093
8,4,0.01236,1.5400714471773645e-09,3.9514070665427425
8,4,0.01237,1.5450008079787375e-09,3.9513698815298994
8,4,0.01238,1.5499418973319563e-09,3.9513326997039258
8,4,0.01239,1.5548947334526037e-09,3.9512955210611835
8,4,0.0124,1.5598593345692445e-09,3.9512583456016728
8,4,0.01241,1.5648357189234227e-09,3.9512211733308504
8,4,0.01242,1.5698239047696583e-09,3.9511840042396216
8,4,0.01243,1.5748239103754465e-09,3.951146838329805
8,4,0.01244,1.5798357540212536e-09,3.951109675608677
8,4,0.01245,1.5848594540005148e-09,3.9510725160653237
8,4,0.01246,1.5898950286196323e-09,3.9510353597033827
8,4,0.01247,1.594942496197972e-09,3.950998206519216
8,4,0.01248,1.6000018750678621e-09,3.950961056521919
8,4,0.01249,1.6050731835745889e-09,3.9509239096987585
8,4,0.0125,1.6101564400763955e-09,3.9508867660533724
8,4,0.01251,1.6152516629444794e-09,3.9508496255948558
8,4,0.01252,1.620358870562989e-09,3.9508124883086566
8,4,0.01253,1.625478081329022e-09,3.950775354202051
8,4,0.01254,1.6306093136526224e-09,3.950738223265944
8,4,0.01255,1.635752585956778e-09,3.950701095513068
8,4,0.01256,1.6409079166774183e-09,3.950663970930691
8,4,0.01257,1.646075324263411e-09,3.9506268495242693
8,4,0.01258,1.6512548271765615e-09,3.950589731295622
8,4,0.01259,1.6564464438916075e-09,3.9505526162411115
8,4,0.0126,1.6616501928962188e-09,3.9505155043516424
8,4,0.01261,1.6668660926909941e-09,3.950478395643586
8,4,0.01262,1.672094161789458e-09,3.9504412901060277
8,4,0.01263,1.6773344187180591e-09,3.950404187740787
8,4,0.01264,1.6825868820161674e-09,3.950367088542407
8,4,0.01265,1.6878515702360714e-09,3.9503299925163446
8,4,0.01266,1.693128501942976e-09,3.9502928996644187
8,4,0.01267,1.6984176957149998e-09,3.950255809979353
8,4,0.01268,1.7037191701431728e-09,3.9502187234629673
8,4,0.01269,1.709032943831433e-09,3.950181640109804
8,4,0.0127,1.7143590353966259e-09,3.95014455992532
8,4,0.01271,1.7196974634684992e-09,3.950107482914973
8,4,0.01272,1.7250482466897032e-09,3.9500704090678482
8,4,0.01273,1.7304114037157857e-09,3.950033338382127
8,4,0.01274,1.7357869532151914e-09,3.9499962708741805
8,4,0.01275,1.7411749138692585e-09,3.9499592065149045
8,4,0.01276,1.7465753043722163e-09,3.949922145327946
8,4,0.01277,1.7519881434311827e-09,3.949885087302391
8,4,0.01278,1.757413449766162e-09,3.949848032441878
8,4,0.01279,1.7628512421100417e-09,3.949810980748225
8,4,0.0128,1.768301539208591e-09,3.949773932205062
8,4,0.01281,1.7737643598204576e-09,3.9497368868305784
8,4,0.01282,1.779239722717165e-09,3.9496998446211364
8,4,0.01283,1.7847276466831106e-09,3.949662805565822
8,4,0.01284,1.790228150515563e-09,3.9496257696700923
8,4,0.01285,1.7957412530246591e-09,3.949588736933947
8,4,0.01286,1.8012669730334027e-09,3.9495517073592055
8,4,0.01287,1.8068053293776605e-09,3.9495146809385915
8,4,0.01288,1.8123563409061604e-09,3.949477657677562
8,4,0.01289,1.8179200264804892e-09,3.9494406375761173
8,4,0.0129,1.82349640497509e-09,3.949403620626981
8,4,0.01291,1.8290854952772594e-09,3.9493666068301536
8,4,0.01292,1.8346873162871447e-09,3.9493295961965487
8,4,0.01293,1.8403018869177425e-09,3.9492925887079764
8,4,0.01294,1.8459292260948956e-09,3.9492555843862647
8,4,0.01295,1.8515693527572898e-09,3.9492185832095856
8,4,0.01296,1.8572222858564525e-09,3.9491815851833962
8,4,0.01297,1.8628880443567503e-09,3.9491445903131535
8,4,0.01298,1.8685666472353846e-09,3.9491075985970383
8,4,0.01299,1.874258113482392e-09,3.949070610031413
8,4,0.013,1.8799624621006396e-09,3.949033624614458
8,4,0.01301,1.8856797121058234e-09,3.9489966423443548
8,4,0.01302,1.8914098825264653e-09,3.948959663230198
8,4,0.01303,1.8971529924039114e-09,3.9489226872647123
8,4,0.01304,1.9029090607923285e-09,3.948885714440621
8,4,0.01305,1.9086781067587032e-09,3.9488487447706575
8,4,0.01306,1.914460149382837e-09,3.9488117782475456
8,4,0.01307,1.920255207757346e-09,3.9487748148676474
8,4,0.01308,1.9260633009876575e-09,3.94873785463642
8,4,0.01309,1.931884448192008e-09,3.948700897553863
8,4,0.0131,1.9377186685014394e-09,3.9486639436127007
8,4,0.01311,1.9435659810597983e-09,3.948626992811114
8,4,0.01312,1.949426405023732e-09,3.9485900451600173
8,4,0.01313,1.9552999595626877e-09,3.948553100650315
8,4,0.01314,1.961186663858908e-09,3.9485161592838267
8,4,0.01315,1.9670865371074296e-09,3.948479221062371
8,4,0.01316,1.9729995985160806e-09,3.948442285976853
8,4,0.01317,1.978925867305479e-09,3.9484053540345485
8,4,0.01318,1.9848653627090277e-09,3.948368425233639
8,4,0.01319,1.9908181039729147e-09,3.948331499572305
8,4,0.0132,1.9967841103561092e-09,3.9482945770487277
8,4,0.01321,2.0027634011303597e-09,3.948257657668364
8,4,0.01322,2.008755995580191e-09,3.9482207414184813
8,4,0.01323,2.014761913002902e-09,3.948183828317269
8,4,0.01324,2.020781172708563e-09,3.948146918351995
8,4,0.01325,2.0268137940200135e-09,3.9481100115081063
8,4,0.01326,2.03285979627286e-09,3.9480731078128883
8,4,0.01327,2.038919198815473e-09,3.948036207255427
8,4,0.01328,2.044992021008985e-09,3.9479993098266277
8,4,0.01329,2.0510782822272865e-09,3.947962415531947
8,4,0.0133,2.0571780018570266e-09,3.947925524375023
8,4,0.01331,2.0632911992976072e-09,3.94788863634858
8,4,0.01332,2.0694178939611826e-09,3.9478517514544365
8,4,0.01333,2.0755581052726565e-09,3.9478148696962307
8,4,0.01334,2.0817118526696795e-09,3.947777991068506
8,4,0.01335,2.0878791556026463e-09,3.9477411155621667
8,4,0.01336,2.0940600335346938e-09,3.94770424320086
8,4,0.01337,2.1002545059416977e-09,3.9476673739591206
8,4,0.01338,2.106462592312272e-09,3.9476305078514997
8,4,0.01339,2.1126843121477643e-09,3.9475936448761786
8,4,0.0134,2.1189196849622538e-09,3.9475567850222433
8,4,0.01341,2.1251687302825504e-09,3.9475199282933318
8,4,0.01342,2.1314314676481908e-09,3.947483074702177
8,4,0.01343,2.137707916611436e-09,3.947446224232408
8,4,0.01344,2.143998096737269e-09,3.947409376885844
8,4,0.01345,2.1503020276033935e-09,3.9473725326679414
8,4,0.01346,2.1566197288002293e-09,3.947335691573244
8,4,0.01347,2.162951219930912e-09,3.947298853605389
8,4,0.01348,2.169296520611289e-09,3.947262018757101
8,4,0.01349,2.1756556504699178e-09,3.947225187032018
8,4,0.0135,2.1820286291480628e-09,3.9471883584355965
8,4,0.01351,2.1884154762996943e-09,3.947151532953285
8,4,0.01352,2.194816211591484e-09,3.947114710597816
8,4,0.01353,2.201230854702804e-09,3.947077891365552
8,4,0.01354,2.2076594253257247e-09,3.947041075245579
8,4,0.01355,2.214101943165011e-09,3.94700426225063
8,4,0.01356,2.2205584279381203e-09,3.9469674523752474
8,4,0.01357,2.2270288993752007e-09,3.9469306456139748
8,4,0.01358,2.2335133772190873e-09,3.946893841975907
8,4,0.01359,2.2400118812253015e-09,3.946857041453768
8,4,0.0136,2.2465244311620464e-09,3.946820244054834
8,4,0.01361,2.2530510468102064e-09,3.9467834497645526
8,4,0.01362,2.2595917479633434e-09,3.946746658593838
8,4,0.01363,2.266146554427695e-09,3.9467098705354147
8,4,0.01364,2.2727154860221715e-09,3.946673085591101
8,4,0.01365,2.2792985625783538e-09,3.946636303768173
8,4,0.01366,2.285895803940491e-09,3.946599525053898
8,4,0.01367,2.2925072299654985e-09,3.946562749450095
8,4,0.01368,2.2991328605229535e-09,3.9465259769640397
8,4,0.01369,2.305772715495095e-09,3.9464892075848184
8,4,0.0137,2.31242681477682e-09,3.946452441326983
8,4,0.01371,2.319095178275682e-09,3.946415678170524
8,4,0.01372,2.3257778259118863e-09,3.9463789181227185
8,4,0.01373,2.332474777618291e-09,3.9463421611926606
8,4,0.01374,2.339186053340402e-09,3.9463054073694366
8,4,0.01375,2.3459116730363704e-09,3.9462686566512275
8,4,0.01376,2.352651656676992e-09,3.9462319090471283
8,4,0.01377,2.3594060242457033e-09,3.946195164542587
8,4,0.01378,2.3661747957385803e-09,3.9461584231557936
8,4,0.01379,2.372957991164334e-09,3.946121684872196
8,4,0.0138,2.3797556305443103e-09,3.9460849496917945
8,4,0.01381,2.386567733912486e-09,3.946048217616408
8,4,0.01382,2.393394321315467e-09,3.946011488647855
8,4,0.01383,2.4002354128124856e-09,3.945974762782498
8,4,0.01384,2.4070910284753982e-09,3.945938040022156
8,4,0.01385,2.413961188388683e-09,3.945901320366829
8,4,0.01386,2.4208459126494373e-09,3.945864603807422
8,4,0.01387,2.427745221367375e-09,3.94582789035303
8,4,0.01388,2.4346591346648243e-09,3.9457911800072907
8,4,0.01389,2.4415876726767252e-09,3.9457544727538334
8,4,0.0139,2.448530855550628e-09,3.945717768605391
8,4,0.01391,2.455488703446689e-09,3.9456810675510496
8,4,0.01392,2.4624612365376692e-09,3.945644369599904
8,4,0.01393,2.469448475008932e-09,3.9456076747501356
8,4,0.01394,2.4764504390584405e-09,3.945570982998106
8,4,0.01395,2.4834671488967547e-09,3.9455342943383584
8,4,0.01396,2.49049862474703e-09,3.9454976087818068
8,4,0.01397,2.4975448868450137e-09,3.945460926321175
8,4,0.01398,2.504605955439043e-09,3.9454242469510064
8,4,0.01399,2.511681850790043e-09,3.9453875706858526
8,4,0.014,2.5187725931715235e-09,3.945350897503886
8,4,0.01401,2.525878202869577e-09,3.945314227432391
8,4,0.01402,2.532998700182877e-09,3.945277560438626
8,4,0.01403,2.5401341054226736e-09,3.945240896546238
8,4,0.01404,2.547284438912793e-09,3.9452042357461323
8,4,0.01405,2.554449720989634e-09,3.9451675780346704
8,4,0.01406,2.561629972002166e-09,3.9451309234191285
8,4,0.01407,2.5688252123119265e-09,3.9450942718940496
8,4,0.01408,2.576035462293019e-09,3.9450576234503387
8,4,0.01409,2.583260742332109e-09,3.9450209781098238
8,4,0.0141,2.5905010728284247e-09,3.944984335859772
8,4,0.01411,2.5977564741937512e-09,3.944947696689269
8,4,0.01412,2.6050269668524297e-09,3.944911060611048
8,4,0.01413,2.6123125712413554e-09,3.944874427619652
8,4,0.01414,2.6196133078099747e-09,3.9448377977150813
8,4,0.01415,2.6269291970202815e-09,3.9448011709046114
8,4,0.01416,2.6342602593468175e-09,3.9447645471700525
8,4,0.01417,2.6416065152766673e-09,3.9447279265241377
8,4,0.01418,2.648967985309457e-09,3.944691308966867
8,4,0.01419,2.6563446899573518e-09,3.944654694489145
8,4,0.0142,2.6637366497450533e-09,3.9446180831018864
8,4,0.01421,2.6711438852097976e-09,3.9445814747941768
8,4,0.01422,2.678566416901352e-09,3.944544869566016
8,4,0.01423,2.686004265382014e-09,3.9445082674210425
8,4,0.01424,2.6934574512266066e-09,3.944471668361075
8,4,0.01425,2.700925995022478e-09,3.9444350723861135
8,4,0.01426,2.7084099173694993e-09,3.944398479481606
8,4,0.01427,2.7159092388800594e-09,3.9443618896693806
8,4,0.01428,2.723423980179066e-09,3.9443253029276093
8,4,0.01429,2.730954161903941e-09,3.944288719269025
8,4,0.0143,2.7384998047046182e-09,3.944252138686352
8,4,0.01431,2.746060929243542e-09,3.9442155611850467
8,4,0.01432,2.7536375561956643e-09,3.9441789867614716
8,4,0.01433,2.7612297062484424e-09,3.9441424154138076
8,4,0.01434,2.768837400101835e-09,3.9441058471402357
8,4,0.01435,2.7764606584683032e-09,3.944069281940756
8,4,0.01436,2.784099502072804e-09,3.944032719824463
8,4,0.01437,2.791753951652791e-09,3.9439961607749865
8,4,0.01438,2.7994240279582103e-09,3.94395960480324
8,4,0.01439,2.8071097517514997e-09,3.9439230519092234
8,4,0.0144,2.8148111438075837e-09,3.943886502080204
8,4,0.01441,2.8225282249138744e-09,3.943849955330734
8,4,0.01442,2.8302610158702657e-09,3.9438134116444417
8,4,0.01443,2.838009537489134e-09,3.9437768710395176
8,4,0.01444,2.8457738105953326e-09,3.9437403334977716
8,4,0.01445,2.853553856026193e-09,3.943703799031937
8,4,0.01446,2.861349694631519e-09,3.943667267632918
8,4,0.01447,2.8691613472735863e-09,3.9436307393025345
8,4,0.01448,2.87698883482714e-09,3.943594214042605
8,4,0.01449,2.8848321781793912e-09,3.9435576918549486
8,4,0.0145,2.8926913982300154e-09,3.9435211727268324
8,4,0.01451,2.90056651589115e-09,3.9434846566728083
8,4,0.01452,2.908457552087392e-09,3.9434481436819624
8,4,0.01453,2.916364527755795e-09,3.9434116337542946
8,4,0.01454,2.924287463845867e-09,3.943375126893443
8,4,0.01455,2.932226381319569e-09,3.9433386231048644
8,4,0.01456,2.9401813011513106e-09,3.943302122377645
8,4,0.01457,2.9481522443279496e-09,3.9432656247117848
8,4,0.01458,2.9561392318487894e-09,3.9432291301072837
8,4,0.01459,2.9641422847255744e-09,3.943192638569599
8,4,0.0146,2.9721614239824908e-09,3.943156150091454
8,4,0.01461,2.980196670656161e-09,3.9431196646746685
8,4,0.01462,2.988248045795644e-09,3.943083182324699
8,4,0.01463,2.9963155704624314e-09,3.943046703026994
8,4,0.01464,3.0043992657304456e-09,3.9430102267906477
8,4,0.01465,3.012499152686037e-09,3.942973753621118
8,4,0.01466,3.020615252427981e-09,3.94293728350749
8,4,0.01467,3.0287475860674784e-09,3.9429008164461266
8,4,0.01468,3.0368961747281493e-09,3.942864352453398
8,4,0.01469,3.0450610395460337e-09,3.942827891514753
8,4,0.0147,3.053242201669586e-09,3.942791433626553
8,4,0.01471,3.0614396822596766e-09,3.9427549787978933
8,4,0.01472,3.0696535024895857e-09,3.9427185270233167
8,4,0.01473,3.0778836835450037e-09,3.9426820783137373
8,4,0.01474,3.086130246624027e-09,3.942645632643689
8,4,0.01475,3.0943932129371568e-09,3.942609190042276
8,4,0.01476,3.1026726037072953e-09,3.9425727504876704
8,4,0.01477,3.1109684401697455e-09,3.94253631398351
8,4,0.01478,3.119280743572206e-09,3.9424998805370706
8,4,0.01479,3.127609535174772e-09,3.9424634501374385
8,4,0.0148,3.135954836249929e-09,3.9424270227918896
8,4,0.01481,3.144316668082554e-09,3.942390598498605
8,4,0.01482,3.1526950519699113e-09,3.9423541772539465
8,4,0.01483,3.1610900092216497e-09,3.9423177590633713
8,4,0.01484,3.169501561159801e-09,3.9422813439214224
8,4,0.01485,3.1779297291187783e-09,3.9422449318208237
8,4,0.01486,3.186374534445372e-09,3.942208522774308
8,4,0.01487,3.194835998498748e-09,3.9421721167746
8,4,0.01488,3.203314142650446e-09,3.942135713818061
8,4,0.01489,3.211808988284376e-09,3.9420993139137863
8,4,0.0149,3.220320556796817e-09,3.9420629170545
8,4,0.01491,3.228848869596414e-09,3.9420265232438396
8,4,0.01492,3.237393948104176e-09,3.9419901324745297
8,4,0.01493,3.2459558137534722e-09,3.94195374474657
8,4,0.01494,3.254534487990033e-09,3.9419173600654176
8,4,0.01495,3.2631299922719428e-09,3.9418809784256155
8,4,0.01496,3.2717423480696426e-09,3.9418445998326206
8,4,0.01497,3.2803715768659234e-09,3.941808224282795
8,4,0.01498,3.2890177001559272e-09,3.9417718517688627
8,4,0.01499,3.297680739447142e-09,3.9417354822962807
8,4,0.015,3.3063607162594004e-09,3.941699115874144
8,4,0.01501,3.315057652124879e-09,3.9416627524824435
8,4,0.01502,3.323771568588092e-09,3.9416263921357313
8,4,0.01503,3.332502487205894e-09,3.9415900348249124
8,4,0.01504,3.3412504295474717e-09,3.941553680553625
8,4,0.01505,3.350015417194347e-09,3.9415173293218686
8,4,0.01506,3.358797471740372e-09,3.9414809811241867
8,4,0.01507,3.3675966147917256e-09,3.941444635967855
8,4,0.01508,3.376412867966914e-09,3.9414082938474166
8,4,0.01509,3.3852462528967655e-09,3.9413719547628716
8,4,0.0151,3.39409679122443e-09,3.941335618708763
8,4,0.01511,3.4029645046053766e-09,3.9412992856905475
8,4,0.01512,3.41184941470739e-09,3.9412629557136825
8,4,0.01513,3.4207515432105684e-09,3.9412266287654347
8,4,0.01514,3.4296709118073226e-09,3.9411903048494423
8,4,0.01515,3.4386075422023715e-09,3.9411539839657053
8,4,0.01516,3.4475614561127416e-09,3.9411176661124045
8,4,0.01517,3.4565326752677636e-09,3.941081351302273
8,4,0.01518,3.46552122140907e-09,3.941045039515302
8,4,0.01519,3.474527116290593e-09,3.9410087307551294
8,4,0.0152,3.4835503816785625e-09,3.94097242503085
8,4,0.01521,3.4925910393515035e-09,3.940936122333369
8,4,0.01522,3.501649111100233e-09,3.9408998226663243
8,4,0.01523,3.5107246187278586e-09,3.940863526029716
8,4,0.01524,3.519817584049776e-09,3.940827232414449
8,4,0.01525,3.528928028893666e-09,3.9407909418296185
8,4,0.01526,3.5380559750994925e-09,3.9407546542788623
8,4,0.01527,3.5472014445195007e-09,3.9407183697458095
8,4,0.01528,3.556364459018214e-09,3.940682088241374
8,4,0.01529,3.565545040472432e-09,3.94064580975828
8,4,0.0153,3.5747432107712273e-09,3.9406095343019842
8,4,0.01531,3.583958991815945e-09,3.940573261874306
8,4,0.01532,3.5931924055201985e-09,3.940536992464331
8,4,0.01533,3.602443473809868e-09,3.9405007260811544
8,4,0.01534,3.611712218623098e-09,3.9404644627193193
8,4,0.01535,3.620998661910295e-09,3.9404282023824635
8,4,0.01536,3.630302825634125e-09,3.940391945066949
8,4,0.01537,3.6396247317695115e-09,3.940355690767319
8,4,0.01538,3.648964402303632e-09,3.9403194394908496
8,4,0.01539,3.658321859235918e-09,3.9402831912357215
8,4,0.0154,3.6676971245780498e-09,3.9402469460001157
8,4,0.01541,3.677090220353956e-09,3.9402107037840324
8,4,0.01542,3.6865011685998104e-09,3.9401744645820145
8,4,0.01543,3.695929991364031e-09,3.940138228394062
8,4,0.01544,3.7053767107072753e-09,3.940101995238365
8,4,0.01545,3.71484134870244e-09,3.9400657650876383
8,4,0.01546,3.724323927434657e-09,3.940029537958253
8,4,0.01547,3.7338244690012924e-09,3.9399933138429333
8,4,0.01548,3.743342995511945e-09,3.939957092741679
8,4,0.01549,3.752879529088439e-09,3.939920874650852
8,4,0.0155,3.76243409186483e-09,3.9398846595795476
8,4,0.01551,3.772006705987394e-09,3.9398484475259465
8,4,0.01552,3.781597393614631e-09,3.939812238479135
8,4,0.01553,3.79120617691726e-09,3.939776032450027
8,4,0.01554,3.800833078078217e-09,3.939739829425889
8,4,0.01555,3.810478119292654e-09,3.939703629417636
8,4,0.01556,3.820141322767934e-09,3.939667432417991
8,4,0.01557,3.8298227107236314e-09,3.939631238430593
8,4,0.01558,3.839522305391529e-09,3.939595047453622
8,4,0.01559,3.849240129015614e-09,3.9395588594834408
8,4,0.0156,3.8589762038520766e-09,3.939522674527325
8,4,0.01561,3.868730552169309e-09,3.9394864925761794
8,4,0.01562,3.878503196247902e-09,3.9394503136336425
8,4,0.01563,3.888294158380641e-09,3.939414137696076
8,4,0.01564,3.898103460872507e-09,3.939377964765299
8,4,0.01565,3.907931126040671e-09,3.9393417948394926
8,4,0.01566,3.917777176214494e-09,3.9393056279222947
8,4,0.01567,3.927641633735524e-09,3.939269464011886
8,4,0.01568,3.937524520957494e-09,3.939233303104629
8,4,0.01569,3.947425860246318e-09,3.9391971451987047
8,4,0.0157,3.9573456739800905e-09,3.9391609903013887
8,4,0.01571,3.967283984549083e-09,3.939124838407224
8,4,0.01572,3.9772408143557415e-09,3.9390886895052972
8,4,0.01573,3.987216185814687e-09,3.9390525436192547
8,4,0.01574,3.997210121352709e-09,3.9390164007272688
8,4,0.01575,4.0072226434087666e-09,3.9389802608366153
8,4,0.01576,4.017253774433983e-09,3.9389441239491134
8,4,0.01577,4.027303536891647e-09,3.938907990057487
8,4,0.01578,4.037371953257206e-09,3.938871859165374
8,4,0.01579,4.047459046018269e-09,3.938835731272775
8,4,0.0158,4.0575648376745995e-09,3.938799606381508
8,4,0.01581,4.0676893507381154e-09,3.938763484487936
8,4,0.01582,4.077832607732887e-09,3.93872736558842
8,4,0.01583,4.087994631195135e-09,3.938691249690237
8,4,0.01584,4.098175443673224e-09,3.9386551367861102
8,4,0.01585,4.1083750677276674e-09,3.93861902687604
8,4,0.01586,4.1185935259311186e-09,3.9385829199600266
8,4,0.01587,4.128830840868372e-09,3.9385468160380697
8,4,0.01588,4.13908703513636e-09,3.938510715117445
8,4,0.01589,4.149362131344149e-09,3.9384746171854204
8,4,0.0159,4.159656152112941e-09,3.938438522245633
8,4,0.01591,4.169969120076068e-09,3.9384024303017213
8,4,0.01592,4.18030105787899e-09,3.938366341342771
8,4,0.01593,4.190651988179293e-09,3.9383302553833346
8,4,0.01594,4.201021933646688e-09,3.9382941724088596
8,4,0.01595,4.211410916963007e-09,3.938258092426622
8,4,0.01596,4.221818960822201e-09,3.9382220154366223
8,4,0.01597,4.232246087930338e-09,3.938185941440679
8,4,0.01598,4.242692321005601e-09,3.9381498704242404
8,4,0.01599,4.253157682778286e-09,3.9381138024000393
8,4,0.016,4.2636421959907965e-09,3.938077737362619
8,4,0.01601,4.2741458833976465e-09,3.938041675308341
8,4,0.01602,4.2846687677654534e-09,3.9380056162499386
8,4,0.01603,4.295210871872938e-09,3.937969560174679
8,4,0.01604,4.305772218510924e-09,3.937933507089838
8,4,0.01605,4.31635283048233e-09,3.9378974569772254
8,4,0.01606,4.3269527306021716e-09,3.9378614098586695
8,4,0.01607,4.33757194169756e-09,3.9378253657250752
8,4,0.01608,4.348210486607696e-09,3.9377893245673476
8,4,0.01609,4.35886838818387e-09,3.9377532863982196
8,4,0.0161,4.369545669289461e-09,3.9377172512158722
8,4,0.01611,4.380242352799928e-09,3.9376812190112105
8,4,0.01612,4.390958461602817e-09,3.9376451897878724
8,4,0.01613,4.401694018597752e-09,3.937609163545858
8,4,0.01614,4.4124490466964335e-09,3.937573140283348
8,4,0.01615,4.423223568822637e-09,3.937537120003981
8,4,0.01616,4.434017607912214e-09,3.9375011027041182
8,4,0.01617,4.444831186913085e-09,3.9374650883801223
8,4,0.01618,4.455664328785236e-09,3.937429077031993
8,4,0.01619,4.466517056500723e-09,3.9373930686688254
8,4,0.0162,4.477389393043664e-09,3.9373570632760675
8,4,0.01621,4.488281361410239e-09,3.937321060868271
8,4,0.01622,4.499192984608686e-09,3.9372850614327035
8,4,0.01623,4.5101242856593e-09,3.9372490649675456
8,4,0.01624,4.52107528759443e-09,3.9372130714873492
8,4,0.01625,4.5320460134584795e-09,3.9371770809775626
8,4,0.01626,4.5430364863079e-09,3.9371410934418236
8,4,0.01627,4.554046729211189e-09,3.9371051088819513
8,4,0.01628,4.565076765248893e-09,3.9370691272943077
8,4,0.01629,4.576126617513599e-09,3.937033148673436
8,4,0.0163,4.587196309109933e-09,3.9369971730320685
8,4,0.01631,4.598285863154564e-09,3.936961200366568
8,4,0.01632,4.609395302776193e-09,3.936925230667839
8,4,0.01633,4.620524651115556e-09,3.936889263934063
8,4,0.01634,4.631673931325421e-09,3.9368533001743344
8,4,0.01635,4.642843166570583e-09,3.9368173393850157
8,4,0.01636,4.654032380027867e-09,3.9367813815661066
8,4,0.01637,4.665241594886119e-09,3.936745426715788
8,4,0.01638,4.67647083434621e-09,3.9367094748286036
8,4,0.01639,4.687720121621031e-09,3.9366735259136476
8,4,0.0164,4.698989479935488e-09,3.9366375799672824
8,4,0.01641,4.710278932526504e-09,3.936601636982232
8,4,0.01642,4.7215885026430145e-09,3.936565696963953
8,4,0.01643,4.7329182135459664e-09,3.936529759919722
8,4,0.01644,4.744268088508314e-09,3.9364938258295297
8,4,0.01645,4.75563815081502e-09,3.936457894709747
8,4,0.01646,4.7670284237630475e-09,3.936421966551279
8,4,0.01647,4.7784389306613635e-09,3.936386041359583
8,4,0.01648,4.7898696948309335e-09,3.9363501191292016
8,4,0.01649,4.80132073960472e-09,3.936314199861954
8,4,0.0165,4.81279208832768e-09,3.936278283552383
8,4,0.01651,4.824283764356763e-09,3.936242370204127
8,4,0.01652,4.835795791060908e-09,3.9362064598244615
8,4,0.01653,4.847328191821043e-09,3.936170552400654
8,4,0.01654,4.858880990030081e-09,3.936134647938161
8,4,0.01655,4.870454209092918e-09,3.936098746433345
8,4,0.01656,4.88204787242643e-09,3.9360628478825674
8,4,0.01657,4.8936620034594724e-09,3.936026952296743
8,4,0.01658,4.905296625632877e-09,3.935991059670414
8,4,0.01659,4.916951762399451e-09,3.935955169994486
8,4,0.0166,4.92862743722397e-09,3.9359192832853296
8,4,0.01661,4.940323673583182e-09,3.935883399524755
8,4,0.01662,4.9520404949658e-09,3.9358475187182194
8,4,0.01663,4.963777924872505e-09,3.9358116408657224
8,4,0.01664,4.975535986815937e-09,3.9357757659745403
8,4,0.01665,4.987314704320697e-09,3.935739894035578
8,4,0.01666,4.9991141009233476e-09,3.9357040250524733
8,4,0.01667,5.010934200172402e-09,3.9356681590179505
8,4,0.01668,5.022775025628329e-09,3.9356322959374666
8,4,0.01669,5.034636600863551e-09,3.9355964358128404
8,4,0.0167,5.046518949462435e-09,3.935560578633158
8,4,0.01671,5.0584220950212986e-09,3.9355247244111524
8,4,0.01672,5.0703460611484e-09,3.9354888731322717
8,4,0.01673,5.082290871463942e-09,3.9354530248128867
8,4,0.01674,5.094256549600066e-09,3.9354171794366266
8,4,0.01675,5.1062431192008515e-09,3.9353813370107673
8,4,0.01676,5.118250603922314e-09,3.935345497535309
8,4,0.01677,5.1302790274323985e-09,3.935309661006613
8,4,0.01678,5.1423284134109844e-09,3.9352738274246803
8,4,0.01679,5.1543987855498784e-09,3.9352379967840534
8,4,0.0168,5.166490167552812e-09,3.935202169101103
8,4,0.01681,5.178602583135442e-09,3.935166344355821
8,4,0.01682,5.190736056025346e-09,3.9351305225609394
8,4,0.01683,5.202890609962021e-09,3.9350947037128208
8,4,0.01684,5.21506626869688e-09,3.935058887806008
8,4,0.01685,5.227263055993253e-09,3.935023074838682
8,4,0.01686,5.239480995626381e-09,3.934987264825395
8,4,0.01687,5.251720111383415e-09,3.9349514577443188
8,4,0.01688,5.263980427063414e-09,3.9349156536063674
8,4,0.01689,5.276261966477342e-09,3.934879852416998
8,4,0.0169,5.288564753448068e-09,3.934844054172572
8,4,0.01691,5.3008888118103614e-09,3.9348082588585385
8,4,0.01692,5.313234165410889e-09,3.9347724664858106
8,4,0.01693,5.325600838108216e-09,3.9347366770598455
8,4,0.01694,5.337988853772801e-09,3.9347008905697294
8,4,0.01695,5.3503982362869935e-09,3.934665107017281
8,4,0.01696,5.3628290095450355e-09,3.9346293264043197
8,4,0.01697,5.3752811974530534e-09,3.9345935487253882
8,4,0.01698,5.387754823929062e-09,3.9345577739895816
8,4,0.01699,5.4002499129029544e-09,3.934522002193262
8,4,0.017,5.41276648831651e-09,3.934486233327334
8,4,0.01701,5.425304574123382e-09,3.934450467395436
8,4,0.01702,5.4378641942891006e-09,3.934414704401206
8,4,0.01703,5.450445372791073e-09,3.934378944339187
8,4,0.01704,5.463048133618573e-09,3.934343187213017
8,4,0.01705,5.475672500772749e-09,3.9343074330281524
8,4,0.01706,5.4883184982666115e-09,3.934271681771861
8,4,0.01707,5.500986150125039e-09,3.9342359334459616
8,4,0.01708,5.5136754803847706e-09,3.934200188048635
8,4,0.01709,5.526386513094408e-09,3.9341644455889764
8,4,0.0171,5.539119272314409e-09,3.9341287060633476
8,4,0.01711,5.551873782117087e-09,3.934092969464473
8,4,0.01712,5.56465006658661e-09,3.934057235788714
8,4,0.01713,5.577448149818996e-09,3.93402150505608
8,4,0.01714,5.5902680559221146e-09,3.933985777246562
8,4,0.01715,5.603109809015678e-09,3.93395005236016
8,4,0.01716,5.615973433231245e-09,3.933914330405969
8,4,0.01717,5.6288589527122185e-09,3.9338786113803508
8,4,0.01718,5.641766391613838e-09,3.9338428952851245
8,4,0.01719,5.654695774103182e-09,3.9338071821166523
8,4,0.0172,5.6676471243591644e-09,3.933771471867658
8,4,0.01721,5.680620466572533e-09,3.9337357645508746
8,4,0.01722,5.693615824945865e-09,3.933700060157207
8,4,0.01723,5.706633223693568e-09,3.9336643586866558
8,4,0.01724,5.719672687041874e-09,3.9336286601319443
8,4,0.01725,5.73273423922884e-09,3.933592964513082
8,4,0.01726,5.745817904504346e-09,3.9335572718191543
8,4,0.01727,5.75892370713009e-09,3.9335215820392477
8,4,0.01728,5.772051671379588e-09,3.933485895184276
8,4,0.01729,5.785201821538172e-09,3.9334502112506016
8,4,0.0173,5.798374181902985e-09,3.933414530241862
8,4,0.01731,5.811568776782981e-09,3.9333788521471433
8,4,0.01732,5.824785630498925e-09,3.9333431769773597
8,4,0.01733,5.838024767383384e-09,3.933307504725235
8,4,0.01734,5.851286211780731e-09,3.9332718353980454
8,4,0.01735,5.864569988047143e-09,3.9332361689776008
8,4,0.01736,5.877876120550592e-09,3.933200505485729
8,4,0.01737,5.891204633670849e-09,3.9331648449078784
8,4,0.01738,5.90455555179948e-09,3.933129187240411
8,4,0.01739,5.917928899339844e-09,3.933093532501516
8,4,0.0174,5.93132470070709e-09,3.9330578806730045
8,4,0.01741,5.944742980328155e-09,3.933022231758514
8,4,0.01742,5.958183762641762e-09,3.9329865857580444
8,4,0.01743,5.971647072098417e-09,3.932950942675234
8,4,0.01744,5.985132933160409e-09,3.9329153025100823
8,4,0.01745,5.998641370301804e-09,3.9328796652516758
8,4,0.01746,6.0121724080084466e-09,3.9328440309072903
8,4,0.01747,6.0257260707779564e-09,3.932808399476926
8,4,0.01748,6.0393023831197235e-09,3.9327727709605824
8,4,0.01749,6.05290136955491e-09,3.932737145350984
8,4,0.0175,6.0665230546164445e-09,3.9327015226554067
8,4,0.01751,6.0801674628490226e-09,3.9326659028702124
8,4,0.01752,6.093834618809102e-09,3.932630285999039
8,4,0.01753,6.107524547064904e-09,3.932594672034611
8,4,0.01754,6.121237272196406e-09,3.932559060976928
8,4,0.01755,6.134972818795343e-09,3.932523452822352
8,4,0.01756,6.148731211465207e-09,3.932487847581797
8,4,0.01757,6.162512474821238e-09,3.932452245251625
8,4,0.01758,6.17631663349043e-09,3.932416645828198
8,4,0.01759,6.190143712111522e-09,3.93238104930424
8,4,0.0176,6.203993735335e-09,3.9323454556979414
8,4,0.01761,6.217866727823093e-09,3.9323098649874737
8,4,0.01762,6.231762714249771e-09,3.932274277183751
8,4,0.01763,6.245681719300744e-09,3.9322386922940495
8,4,0.01764,6.259623767673455e-09,3.932203110296541
8,4,0.01765,6.273588884077087e-09,3.93216753120214
8,4,0.01766,6.28757709323255e-09,3.9321319550108456
8,4,0.01767,6.301588419872487e-09,3.9320963817262964
8,4,0.01768,6.315622888741267e-09,3.9320608113448543
8,4,0.01769,6.3296805245949865e-09,3.9320252438592433
8,4,0.0177,6.343761352201462e-09,3.9319896792840154
8,4,0.01771,6.357865396340235e-09,3.9319541175973427
8,4,0.01772,6.371992681802563e-09,3.931918558828329
8,4,0.01773,6.3861432333914196e-09,3.9318830029442324
8,4,0.01774,6.400317075921496e-09,3.931847449952329
8,4,0.01775,6.414514234219191e-09,3.9318118998708087
8,4,0.01776,6.428734733122618e-09,3.9317763526851195
8,4,0.01777,6.442978597481594e-09,3.9317408084025374
8,4,0.01778,6.457245852157644e-09,3.9317052670085104
8,4,0.01779,6.471536522023994e-09,3.9316697285103146
8,4,0.0178,6.485850631965574e-09,3.931634192918864
8,4,0.01781,6.500188206879009e-09,3.9315986602086923
8,4,0.01782,6.514549271672624e-09,3.931563130408904
8,4,0.01783,6.528933851266437e-09,3.9315276034903945
8,4,0.01784,6.543341970592157e-09,3.9314920794713544
8,4,0.01785,6.557773654593183e-09,3.9314565583445074
8,4,0.01786,6.572228928224603e-09,3.9314210401134915
8,4,0.01787,6.58670781645319e-09,3.9313855247710308
8,4,0.01788,6.601210344257399e-09,3.931350012320763
8,4,0.01789,6.615736536627366e-09,3.9313145027663268
8,4,0.0179,6.630286418564909e-09,3.9312789961040835
8,4,0.01791,6.644860015083518e-09,3.9312434923267574
8,4,0.01792,6.65945735120836e-09,3.9312079914343485
8,4,0.01793,6.674078451976273e-09,3.9311724934450467
8,4,0.01794,6.688723342435765e-09,3.931136998337024
8,4,0.01795,6.7033920476470126e-09,3.9311015061102808
8,4,0.01796,6.718084592681856e-09,3.9310660167830065
8,4,0.01797,6.732801002623801e-09,3.9310305303479254
8,4,0.01798,6.747541302568012e-09,3.9309950467795716
8,4,0.01799,6.762305517621313e-09,3.930959566117963
8,4,0.018,6.777093672902185e-09,3.9309240883339953
8,4,0.01801,6.7919057935407644e-09,3.930888613438583
8,4,0.01802,6.806741904678836e-09,3.930853141420812
8,4,0.01803,6.821602031469839e-09,3.930817672291596
8,4,0.01804,6.836486199078857e-09,3.9307822060472972
8,4,0.01805,6.85139443268262e-09,3.9307467426951916
8,4,0.01806,6.866326757469503e-09,3.9307112822170893
8,4,0.01807,6.881283198639519e-09,3.930675824623904
8,4,0.01808,6.896263781404323e-09,3.9306403699083603
8,4,0.01809,6.911268530987204e-09,3.9306049180740956
8,4,0.0181,6.926297472623087e-09,3.93056946912111
8,4,0.01811,6.941350631558528e-09,3.930534023060318
8,4,0.01812,6.956428033051714e-09,3.930498579866253
8,4,0.01813,6.97152970237246e-09,3.930463139553467
8,4,0.01814,6.986655664802206e-09,3.9304277021219605
8,4,0.01815,7.001805945634016e-09,3.930392267575371
8,4,0.01816,7.016980570172572e-09,3.930356835899147
8,4,0.01817,7.032179563734181e-09,3.930321407100564
8,4,0.01818,7.047402951646762e-09,3.9302859811759845
8,4,0.01819,7.06265075924985e-09,3.930250558143598
8,4,0.0182,7.077923011894592e-09,3.930215137970663
8,4,0.01821,7.093219734943746e-09,3.930179720682645
8,4,0.01822,7.108540953771677e-09,3.9301443062649923
8,4,0.01823,7.123886693764356e-09,3.930108894721343
8,4,0.01824,7.139256980319358e-09,3.930073486055335
8,4,0.01825,7.154651838845858e-09,3.930038080266968
8,4,0.01826,7.1700712947646335e-09,3.9300026773416903
8,4,0.01827,7.185515373508054e-09,3.929967277294054
8,4,0.01828,7.2009841005200875e-09,3.929931880120421
8,4,0.01829,7.216477501256293e-09,3.929896485813515
8,4,0.0183,7.23199560118382e-09,3.9298610943878884
8,4,0.01831,7.247538425781406e-09,3.929825705825351
8,4,0.01832,7.263106000539376e-09,3.929790320129541
8,4,0.01833,7.278698350959635e-09,3.9297549373077345
8,4,0.01834,7.294315502555675e-09,3.929719557356293
8,4,0.01835,7.309957480852562e-09,3.929684180275217
8,4,0.01836,7.325624311386941e-09,3.92964880605723
8,4,0.01837,7.341316019707034e-09,3.9296134347132465
8,4,0.01838,7.3570326313726335e-09,3.9295780662287143
8,4,0.01839,7.372774171955102e-09,3.9295427006145474
8,4,0.0184,7.388540667037374e-09,3.9295073378634697
8,4,0.01841,7.404332142213945e-09,3.9294719779900333
8,4,0.01842,7.420148623090877e-09,3.9294366209724103
8,4,0.01843,7.435990135285797e-09,3.9294012668178766
8,4,0.01844,7.451856704427885e-09,3.92936591553007
8,4,0.01845,7.467748356157884e-09,3.929330567105353
8,4,0.01846,7.483665116128088e-09,3.9292952215437253
8,4,0.01847,7.499607010002347e-09,3.929259878845187
8,4,0.01848,7.515574063456063e-09,3.9292245390133758
8,4,0.01849,7.53156630217618e-09,3.929189202044654
8,4,0.0185,7.547583751861196e-09,3.9291538679208315
8,4,0.01851,7.563626438221148e-09,3.9291185366819263
8,4,0.01852,7.57969438697762e-09,3.9290832082842826
8,4,0.01853,7.595787623863731e-09,3.929047882753366
8,4,0.01854,7.611906174624139e-09,3.929012560081901
8,4,0.01855,7.62805006501504e-09,3.9289772402735252
8,4,0.01856,7.644219320804159e-09,3.928941923317325
8,4,0.01857,7.660413967770757e-09,3.9289066092205758
8,4,0.01858,7.67663403170562e-09,3.928871297986916
8,4,0.01859,7.692879538411064e-09,3.9288359895981557
8,4,0.0186,7.709150513700925e-09,3.9288006840761227
8,4,0.01861,7.725446983400566e-09,3.928765381409903
8,4,0.01862,7.741768973346867e-09,3.928730081595859
8,4,0.01863,7.75811650938823e-09,3.92869478463399
8,4,0.01864,7.774489617384567e-09,3.9286594905279344
8,4,0.01865,7.790888323207307e-09,3.92862419928133
8,4,0.01866,7.807312652739392e-09,3.9285889108832635
8,4,0.01867,7.82376263187527e-09,3.928553625337372
8,4,0.01868,7.8402382865209e-09,3.928518342650932
8,4,0.01869,7.85673964259374e-09,3.9284830628130294
8,4,0.0187,7.873266726022756e-09,3.928447785820026
8,4,0.01871,7.889819562748413e-09,3.9284125116864743
8,4,0.01872,7.906398178722672e-09,3.92837724040146
8,4,0.01873,7.923002599908995e-09,3.928341971964983
8,4,0.01874,7.939632852282335e-09,3.928306706384319
8,4,0.01875,7.956288961829137e-09,3.928271443641279
8,4,0.01876,7.972970954547332e-09,3.928236183754052
8,4,0.01877,7.98967885644635e-09,3.9282009267153626
8,4,0.01878,8.006412693547091e-09,3.9281656725179346
8,4,0.01879,8.023172491881949e-09,3.92813042117632
8,4,0.0188,8.039958277494796e-09,3.9280951726832427
8,4,0.01881,8.056770076440981e-09,3.928059927027789
8,4,0.01882,8.073607914787333e-09,3.9280246842208726
8,4,0.01883,8.090471818612153e-09,3.9279894442588557
8,4,0.01884,8.107361814005214e-09,3.927954207141738
8,4,0.01885,8.12427792706776e-09,3.92791897286952
8,4,0.01886,8.141220183912502e-09,3.9278837414422014
8,4,0.01887,8.158188610663619e-09,3.9278485128561442
8,4,0.01888,8.175183233456752e-09,3.9278132871149865
8,4,0.01889,8.192204078439002e-09,3.927778064207814
8,4,0.0189,8.209251171768931e-09,3.9277428441600932
8,4,0.01891,8.226324539616558e-09,3.9277076269463578
8,4,0.01892,8.243424208163357e-09,3.927672412570246
8,4,0.01893,8.260550203602255e-09,3.9276372010317573
8,4,0.01894,8.277702552137628e-09,3.927601992338168
8,4,0.01895,8.294881279985302e-09,3.9275667864822026
8,4,0.01896,8.312086413372547e-09,3.9275315834602225
8,4,0.01897,8.32931797853808e-09,3.9274963832867797
8,4,0.01898,8.346576001732057e-09,3.9274611859473225
8,4,0.01899,8.363860509216077e-09,3.927425991441851
8,4,0.019,8.381171527263174e-09,3.9273907997740025
8,4,0.01901,8.398509082157819e-09,3.9273556109510537
8,4,0.01902,8.415873200195913e-09,3.9273204249475384
8,4,0.01903,8.43326390768479e-09,3.9272852417925606
8,4,0.01904,8.450681230943219e-09,3.927250061471568
8,4,0.01905,8.468125196301383e-09,3.9272148839809233
8,4,0.01906,8.4855958301009e-09,3.927179709327902
8,4,0.01907,8.503093158694807e-09,3.927144537508866
8,4,0.01908,8.520617208447562e-09,3.9271093685201777
8,4,0.01909,8.538168005735037e-09,3.9270742023654748
8,4,0.0191,8.555745576944528e-09,3.9270390390483954
8,4,0.01911,8.573349948474737e-09,3.9270038785471115
8,4,0.01912,8.59098114673578e-09,3.926968720894365
8,4,0.01913,8.608639198149185e-09,3.9269335660646902
8,4,0.01914,8.626324129147886e-09,3.926898414065363
8,4,0.01915,8.64403596617622e-09,3.926863264900021
8,4,0.01916,8.661774735689928e-09,3.9268281185577507
8,4,0.01917,8.679540464156154e-09,3.926792975049466
8,4,0.01918,8.697333178053438e-09,3.9267578343678906
8,4,0.01919,8.715152903871716e-09,3.926722696516663
8,4,0.0192,8.732999668112324e-09,3.9266875614812307
8,4,0.01921,8.750873497287982e-09,3.926652429276146
8,4,0.01922,8.768774417922807e-09,3.926617299905047
8,4,0.01923,8.7867024565523e-09,3.926582173364295
8,4,0.01924,8.804657639723347e-09,3.926547049639339
8,4,0.01925,8.82263999399422e-09,3.9265119287338166
8,4,0.01926,8.840649545934574e-09,3.9264768106659176
8,4,0.01927,8.85868632212544e-09,3.926441695417452
8,4,0.01928,8.876750349159225e-09,3.9264065829884203
8,4,0.01929,8.894841653639715e-09,3.926371473386098
8,4,0.0193,8.912960262182067e-09,3.926336366606847
8,4,0.01931,8.93110620141281e-09,3.92630126264703
8,4,0.01932,8.949279497969835e-09,3.9262661615102843
8,4,0.01933,8.967480178502409e-09,3.926231063200248
8,4,0.01934,8.985708269671158e-09,3.9261959676987317
8,4,0.01935,9.00396379814807e-09,3.9261608750275627
8,4,0.01936,9.022246790616495e-09,3.9261257851685514
8,4,0.01937,9.04055727377114e-09,3.9260906981326116
8,4,0.01938,9.058895274318064e-09,3.9260556139161054
8,4,0.01939,9.077260818974684e-09,3.9260205325117568
8,4,0.0194,9.095653934469769e-09,3.9259854539304797
8,4,0.01941,9.114074647543434e-09,3.925950378172274
8,4,0.01942,9.13252298494714e-09,3.9259153052225884
8,4,0.01943,9.150998973443697e-09,3.925880235088698
8,4,0.01944,9.169502639807259e-09,3.9258451677742414
8,4,0.01945,9.188034010823313e-09,3.9258101032755803
8,4,0.01946,9.20659311328869e-09,3.925775041589077
8,4,0.01947,9.225179974011558e-09,3.925739982722007
8,4,0.01948,9.243794619811416e-09,3.9257049266561808
8,4,0.01949,9.262437077519098e-09,3.925669873413426
8,4,0.0195,9.281107373976766e-09,3.925634822982829
8,4,0.01951,9.29980553603791e-09,3.9255997753643896
8,4,0.01952,9.318531590567345e-09,3.9255647305690218
8,4,0.01953,9.337285564441214e-09,3.9255296885676216
8,4,0.01954,9.356067484546974e-09,3.925494649382017
8,4,0.01955,9.374877377783406e-09,3.925459613015846
8,4,0.01956,9.39371527106061e-09,3.925424579447281
8,4,0.01957,9.412581191299992e-09,3.925389548694511
8,4,0.01958,9.431475165434284e-09,3.925354520750261
8,4,0.01959,9.450397220407516e-09,3.9253194956108928
8,4,0.0196,9.469347383175036e-09,3.925284473290958
8,4,0.01961,9.488325680703491e-09,3.925249453768629
8,4,0.01962,9.507332139970838e-09,3.9252144370548194
8,4,0.01963,9.526366787966333e-09,3.9251794231458916
8,4,0.01964,9.545429651690533e-09,3.9251444120491215
8,4,0.01965,9.564520758155293e-09,3.925109403757233
8,4,0.01966,9.583640134383763e-09,3.925074398266588
8,4,0.01967,9.602787807410389e-09,3.925039395580825
8,4,0.01968,9.621963804280903e-09,3.9250043956999434
8,4,0.01969,9.641168152052333e-09,3.9249693986275815
8,4,0.0197,9.660400877792989e-09,3.9249344043528254
8,4,0.01971,9.679662008582468e-09,3.924899412879313
8,4,0.01972,9.698951571511652e-09,3.924864424221596
8,4,0.01973,9.7182695936827e-09,3.924829438354209
8,4,0.01974,9.737616102209055e-09,3.9247944552917033
8,4,0.01975,9.756991124215428e-09,3.9247594750231656
8,4,0.01976,9.776394686837812e-09,3.9247244975667854
8,4,0.01977,9.79582681722347e-09,3.924689522908011
8,4,0.01978,9.815287542530935e-09,3.9246545510432043
8,4,0.01979,9.834776889930008e-09,3.9246195819760032
8,4,0.0198,9.854294886601757e-09,3.924584615710046
8,4,0.01981,9.87384155973851e-09,3.9245496522489702
8,4,0.01982,9.89341693654386e-09,3.9245146915818623
8,4,0.01983,9.913021044232662e-09,3.92447973371236
8,4,0.01984,9.932653910031023e-09,3.9244447786368255
8,4,0.01985,9.952315561176308e-09,3.9244098263552587
8,4,0.01986,9.972006024917134e-09,3.9243748768712976
8,4,0.01987,9.99172532851337e-09,3.924339930192218
8,4,0.01988,1.0011473499236137e-08,3.9243049862961925
8,4,0.01989,1.0031250564367795e-08,3.9242700451977726
8,4,0.0199,1.0051056551201955e-08,3.9242351068933203
8,4,0.01991,1.0070891487043471e-08,3.924200171379198
8,4,0.01992,1.0090755399208433e-08,3.924165238669957
8,4,0.01993,1.0110648315024172e-08,3.924130308732856
8,4,0.01994,1.0130570261829255e-08,3.9240953816115507
8,4,0.01995,1.0150521266973483e-08,3.924060457258747
8,4,0.01996,1.0170501357817889e-08,3.9240255357181013
8,4,0.01997,1.0190510561734734e-08,3.9239906169568712
8,4,0.01998,1.021054890610751e-08,3.923955700985971
8,4,0.01999,1.0230616418330932e-08,3.9239207878017623
8,4,0.02,1.0250713125810942e-08,3.9238858774115215
8,4,0.02001,1.0270839055964699e-08,3.9238509698116104
8,4,0.02002,1.0290994236220582e-08,3.923816064998391
8,4,0.02003,1.0311178694018192e-08,3.9237811629718635
8,4,0.02004,1.0331392456808337e-08,3.9237462637320277
8,4,0.02005,1.0351635552053044e-08,3.9237113672825217
8,4,0.02006,1.0371908007225549e-08,3.9236764736124314
8,4,0.02007,1.0392209849810299e-08,3.923641582736309
8,4,0.02008,1.041254110730294e-08,3.9236066946359642
8,4,0.02009,1.0432901807210333e-08,3.9235718093295873
8,4,0.0201,1.0453291977050535e-08,3.923536926798988
8,4,0.02011,1.0473711644352803e-08,3.9235020470696327
8,4,0.02012,1.0494160836657594e-08,3.923467170101503
8,4,0.02013,1.051463958151656e-08,3.9234322959237034
8,4,0.02014,1.0535147906492546e-08,3.9233974245398713
8,4,0.02015,1.0555685839159595e-08,3.923362555931817
8,4,0.02016,1.057625340710293e-08,3.9233276900995406
8,4,0.02017,1.059685063791897e-08,3.923292827050318
8,4,0.02018,1.0617477559215314e-08,3.923257966787787
8,4,0.02019,1.0638134198610746e-08,3.923223109293758
8,4,0.0202,1.0658820583735232e-08,3.923188254597335
8,4,0.02021,1.067953674222992e-08,3.9231534026621375
8,4,0.02022,1.0700282701747125e-08,3.92311855351727
8,4,0.02023,1.072105848995035e-08,3.92308370714818
8,4,0.02024,1.074186413451426e-08,3.923048863558506
8,4,0.02025,1.07626996631247e-08,3.92301402274461
8,4,0.02026,1.0783565103478674e-08,3.9229791846992157
8,4,0.02027,1.0804460483284362e-08,3.922944349440513
8,4,0.02028,1.08253858302611e-08,3.9229095169539505
8,4,0.02029,1.0846341172139392e-08,3.9228746872468037
8,4,0.0203,1.08673265366609e-08,3.9228398603045207
8,4,0.02031,1.0888341951578445e-08,3.9228050361452915
8,4,0.02032,1.0909387444656002e-08,3.92277021476184
8,4,0.02033,1.0930463043668704e-08,3.9227353961541667
8,4,0.02034,1.0951568776402831e-08,3.922700580311357
8,4,0.02035,1.0972704670655816e-08,3.9226657672406873
8,4,0.02036,1.0993870754236237e-08,3.9226309569530713
8,4,0.02037,1.101506705496382e-08,3.9225961494230432
8,4,0.02038,1.1036293600669435e-08,3.922561344668793
8,4,0.02039,1.105755041919509e-08,3.9225265426939586
8,4,0.0204,1.1078837538393933e-08,3.922491743483988
8,4,0.02041,1.1100154986130252e-08,3.9224569470388815
8,4,0.02042,1.1121502790279469e-08,3.9224221533768286
8,4,0.02043,1.1142880978728135e-08,3.9223873624760017
8,4,0.02044,1.1164289579373937e-08,3.9223525743364007
8,4,0.02045,1.1185728620125688e-08,3.9223177889725775
8,4,0.02046,1.1207198128903328e-08,3.9222830063699803
8,4,0.02047,1.1228698133637922e-08,3.922248226543161
8,4,0.02048,1.1250228662271657e-08,3.9222134494775673
8,4,0.02049,1.1271789742757842e-08,3.9221786751804757
8,4,0.0205,1.12933814030609e-08,3.922143903648248
8,4,0.02051,1.1315003671156376e-08,3.922109134877246
8,4,0.02052,1.1336656575030923e-08,3.922074368878384
8,4,0.02053,1.1358340142682314e-08,3.922039605640748
8,4,0.02054,1.1380054402119421e-08,3.922004845164338
8,4,0.02055,1.1401799381362235e-08,3.9219700874527916
8,4,0.02056,1.1423575108441843e-08,3.9219353325061093
8,4,0.02057,1.1445381611400443e-08,3.921900580320653
8,4,0.02058,1.1467218918291332e-08,3.9218658308964223
8,4,0.02059,1.1489087057178905e-08,3.9218310842334176
8,4,0.0206,1.1510986056138656e-08,3.921796340338915
8,4,0.02061,1.1532915943257171e-08,3.921761599194724
8,4,0.02062,1.1554876746632137e-08,3.9217268608044833
8,4,0.02063,1.1576868494372323e-08,3.9216921251936583
8,4,0.02064,1.1598891214597592e-08,3.9216573923295073
8,4,0.02065,1.1620944935438893e-08,3.92162266223022
8,4,0.02066,1.1643029685038261e-08,3.921587934877607
8,4,0.02067,1.1665145491548812e-08,3.9215532103007718
8,4,0.02068,1.1687292383134743e-08,3.9215184884669725
8,4,0.02069,1.170947038797133e-08,3.921483769390761
8,4,0.0207,1.1731679534244924e-08,3.9214490530757757
8,4,0.02071,1.1753919850152955e-08,3.9214143395147403
8,4,0.02072,1.1776191363903918e-08,3.921379628704017
8,4,0.02073,1.1798494103717384e-08,3.921344920661795
8,4,0.02074,1.1820828097823992e-08,3.9213102153626096
8,4,0.02075,1.1843193374465445e-08,3.921275512821012
8,4,0.02076,1.1865589961894509e-08,3.9212408130370022
8,4,0.02077,1.1888017888375015e-08,3.9212061160033045
8,4,0.02078,1.1910477182181853e-08,3.9211714217162807
8,4,0.02079,1.1932967871600969e-08,3.921136730190483
8,4,0.0208,1.1955489984929366e-08,3.921102041411359
8,4,0.02081,1.1978043550475099e-08,3.9210673553789093
8,4,0.02082,1.200062859655728e-08,3.9210326721113233
8,4,0.02083,1.2023245151506063e-08,3.9209979915831354
8,4,0.02084,1.2045893243662654e-08,3.9209633138088975
8,4,0.02085,1.2068572901379304e-08,3.9209286387776956
8,4,0.02086,1.2091284153019304e-08,3.9208939665077196
8,4,0.02087,1.2114027026956993e-08,3.9208592969698657
8,4,0.02088,1.213680155157774e-08,3.9208246301932377
8,4,0.02089,1.2159607755277957e-08,3.9207899661669217
8,4,0.0209,1.2182445666465091e-08,3.9207553048690897
8,4,0.02091,1.220531531355762e-08,3.9207206463361217
8,4,0.02092,1.2228216724985052e-08,3.9206859905461897
8,4,0.02093,1.2251149929187925e-08,3.92065133748838
8,4,0.02094,1.2274114954617806e-08,3.920616687188158
8,4,0.02095,1.229711182973728e-08,3.92058203963461
8,4,0.02096,1.2320140583019963e-08,3.920547394824098
8,4,0.02097,1.2343201242950484e-08,3.920512752749346
8,4,0.02098,1.2366293838024496e-08,3.92047811341763
8,4,0.02099,1.2389418396748663e-08,3.920443476843502
8,4,0.021,1.2412574947640669e-08,3.9204088430051343
8,4,0.02101,1.2435763519229202e-08,3.9203742119025264
8,4,0.02102,1.245898414005397e-08,3.9203395835429546
8,4,0.02103,1.2482236838665682e-08,3.920304957930057
8,4,0.02104,1.2505521643626056e-08,3.920270335060195
8,4,0.02105,1.2528838583507813e-08,3.9202357149224554
8,4,0.02106,1.2552187686894674e-08,3.9202010975241137
8,4,0.02107,1.2575568982381363e-08,3.920166482872446
8,4,0.02108,1.25989824985736e-08,3.9201318709529005
8,4,0.02109,1.26224282640881e-08,3.920097261776391
8,4,0.0211,1.2645906307552574e-08,3.9200626553356415
8,4,0.02111,1.2669416657605721e-08,3.920028051637928
8,4,0.02112,1.2692959342897233e-08,3.9199934506614227
8,4,0.02113,1.2716534392087785e-08,3.9199588524279534
8,4,0.02114,1.2740141833849044e-08,3.91992425693752
8,4,0.02115,1.2763781696863651e-08,3.919889664182847
8,4,0.02116,1.2787454009825238e-08,3.919855074156658
8,4,0.02117,1.2811158801438407e-08,3.9198204868735047
8,4,0.02118,1.2834896100418744e-08,3.9197859023188357
8,4,0.02119,1.2858665935492809e-08,3.919751320496289
8,4,0.0212,1.2882468335398128e-08,3.919716741405864
8,4,0.02121,1.2906303328883209e-08,3.9196821650548372
8,4,0.02122,1.2930170944707518e-08,3.9196475914322946
8,4,0.02123,1.2954071211641496e-08,3.919613020545512
8,4,0.02124,1.2978004158466545e-08,3.9195784523872135
8,4,0.02125,1.300196981397503e-08,3.919543886961037
8,4,0.02126,1.3025968206970274e-08,3.9195093242597068
8,4,0.02127,1.3049999366266565e-08,3.9194747642941365
8,4,0.02128,1.307406332068914e-08,3.9194402070570504
8,4,0.02129,1.3098160099074195e-08,3.9194056525448104
8,4,0.0213,1.312228973026888e-08,3.9193711007683305
8,4,0.02131,1.314645224313129e-08,3.9193365517166967
8,4,0.02132,1.3170647666530469e-08,3.919302005393547
8,4,0.02133,1.3194876029346413e-08,3.9192674617952434
8,4,0.02134,1.3219137360470056e-08,3.919232920929062
8,4,0.02135,1.3243431688803275e-08,3.9191983827877266
8,4,0.02136,1.3267759043258892e-08,3.9191638473712374
8,4,0.02137,1.3292119452760659e-08,3.9191293146759563
8,4,0.02138,1.331651294624327e-08,3.9190947847127973
8,4,0.02139,1.3340939552652351e-08,3.9190602574672084
8,4,0.0214,1.3365399300944459e-08,3.9190257329537417
8,4,0.02141,1.3389892220087083e-08,3.918991211154207
8,4,0.02142,1.3414418339058636e-08,3.9189566920977086
8,4,0.02143,1.3438977686848462e-08,3.9189221757405903
8,4,0.02144,1.3463570292456822e-08,3.918887662108318
8,4,0.02145,1.3488196184894902e-08,3.918853151208168
8,4,0.02146,1.3512855393184811e-08,3.918818643032864
8,4,0.02147,1.353754794635957e-08,3.9187841375714925
8,4,0.02148,1.3562273873463118e-08,3.918749634827691
8,4,0.02149,1.3587033203550306e-08,3.9187151348087355
8,4,0.0215,1.3611825965686896e-08,3.918680637510988
8,4,0.02151,1.3636652188949563e-08,3.918646142930811
8,4,0.02152,1.3661511902425886e-08,3.918611651064566
8,4,0.02153,1.3686405135214349e-08,3.9185771619158913
8,4,0.02154,1.371133191642434e-08,3.9185426754884247
8,4,0.02155,1.373629227517615e-08,3.9185081917785283
8,4,0.02156,1.3761286240600963e-08,3.91847371078984
8,4,0.02157,1.3786313841840868e-08,3.918439232515084
8,4,0.02158,1.3811375108048844e-08,3.918404756950622
8,4,0.02159,1.3836470068388762e-08,3.9183702841037302
8,4,0.0216,1.386159875203539e-08,3.9183358139780466
8,4,0.02161,1.3886761188174377e-08,3.9183013465590193
8,4,0.02162,1.3911957406002263e-08,3.9182668818612
8,4,0.02163,1.3937187434726474e-08,3.918232419873675
8,4,0.02164,1.3962451303565318e-08,3.9181979606000823
8,4,0.02165,1.398774904174798e-08,3.9181635040404217
8,4,0.02166,1.4013080678514527e-08,3.9181290501837793
8,4,0.02167,1.4038446243115902e-08,3.918094599051983
8,4,0.02168,1.4063845764813925e-08,3.918060150619567
8,4,0.02169,1.4089279272881282e-08,3.9180257049083593
8,4,0.0217,1.4114746796601536e-08,3.9179912619038078
8,4,0.02171,1.4140248365269116e-08,3.9179568216095504
8,4,0.02172,1.4165784008189316e-08,3.9179223840255872
8,4,0.02173,1.4191353754678298e-08,3.9178879491482803
8,4,0.02174,1.4216957634063081e-08,3.9178535169776296
8,4,0.02175,1.424259567568155e-08,3.917819087528187
8,4,0.02176,1.4268267908882446e-08,3.917784660774487
8,4,0.02177,1.4293974363025365e-08,3.917750236723805
8,4,0.02178,1.4319715067480758e-08,3.917715815390693
8,4,0.02179,1.4345490051629927e-08,3.9176813967605995
8,4,0.0218,1.4371299344865027e-08,3.917646980833524
8,4,0.02181,1.439714297658906e-08,3.917612567613105
8,4,0.02182,1.4423020976215875e-08,3.9175781570957042
8,4,0.02183,1.444893337317016e-08,3.9175437492922356
8,4,0.02184,1.447488019688745e-08,3.9175093441845092
8,4,0.02185,1.4500861476814122e-08,3.917474941783439
8,4,0.02186,1.4526877242407383e-08,3.9174405420853873
8,4,0.02187,1.4552927523135284e-08,3.9174061450939917
8,4,0.02188,1.4579012348476703e-08,3.9173717507983383
8,4,0.02189,1.4605131747921355e-08,3.9173373592057033
8,4,0.0219,1.4631285750969786e-08,3.9173029703160864
8,4,0.02191,1.4657474387133364e-08,3.917268584129488
8,4,0.02192,1.4683697685934284e-08,3.9172342006349936
8,4,0.02193,1.470995567690557e-08,3.9171998198507936
8,4,0.02194,1.4736248389591064e-08,3.917165441765974
8,4,0.02195,1.4762575853545426e-08,3.9171310663732584
8,4,0.02196,1.4788938098334137e-08,3.917096693687199
8,4,0.02197,1.4815335153533491e-08,3.9170623236859683
8,4,0.02198,1.48417670487306e-08,3.9170279563950317
8,4,0.02199,1.486823381352338e-08,3.9169935917998373
8,4,0.022,1.4894735477520563e-08,3.9169592298967473
8,4,0.02201,1.4921272070341688e-08,3.9169248706966755
8,4,0.02202,1.4947843621617097e-08,3.91689051418507
8,4,0.02203,1.4974450160987936e-08,3.916856160380121
8,4,0.02204,1.5001091718106154e-08,3.91682180926
8,4,0.02205,1.50277683226345e-08,3.9167874608392594
8,4,0.02206,1.5054480004246515e-08,3.9167531151033472
8,4,0.02207,1.5081226792626546e-08,3.9167187720740912
8,4,0.02208,1.510800871746972e-08,3.9166844317333016
8,4,0.02209,1.5134825808481963e-08,3.9166500940882543
8,4,0.0221,1.5161678095379996e-08,3.9166157591316733
8,4,0.02211,1.5188565607891315e-08,3.9165814268744725
8,4,0.02212,1.521548837575421e-08,3.916547097298462
8,4,0.02213,1.5242446428717747e-08,3.916512770421832
8,4,0.02214,1.5269439796541787e-08,3.9164784462227544
8,4,0.02215,1.529646850899695e-08,3.916444124726695
8,4,0.02216,1.5323532595864655e-08,3.916409805915464
8,4,0.02217,1.535063208693708e-08,3.916375489796337
8,4,0.02218,1.5377767012017183e-08,3.916341176362039
8,4,0.02219,1.5404937400918688e-08,3.9163068656234827
8,4,0.0222,1.54321432834661e-08,3.916272557566117
8,4,0.02221,1.545938468949468e-08,3.9162382521935797
8,4,0.02222,1.5486661648850454e-08,3.9162039495167846
8,4,0.02223,1.551397419139022e-08,3.916169649528456
8,4,0.02224,1.5541322346981528e-08,3.9161353522176796
8,4,0.02225,1.5568706145502695e-08,3.9161010575880937
8,4,0.02226,1.559612561684279e-08,3.91606676565425
8,4,0.02227,1.5623580790901635e-08,3.9160324764052348
8,4,0.02228,1.5651071697589814e-08,3.91599818983741
8,4,0.02229,1.567859836682865e-08,3.9159639059544133
8,4,0.0223,1.5706160828550228e-08,3.915929624763521
8,4,0.02231,1.573375911269737e-08,3.9158953462429054
8,4,0.02232,1.5761393249223643e-08,3.915861070396204
8,4,0.02233,1.578906326809337e-08,3.915826797245245
8,4,0.02234,1.5816769199281598e-08,3.9157925267791143
8,4,0.02235,1.5844511072774123e-08,3.915758258990536
8,4,0.02236,1.5872288918567474e-08,3.91572399387951
8,4,0.02237,1.5900102766668922e-08,3.9156897314496746
8,4,0.02238,1.592795264709646e-08,3.9156554717046674
8,4,0.02239,1.5955838589878822e-08,3.9156212146408507
8,4,0.0224,1.5983760625055465e-08,3.9155869602400344
8,4,0.02241,1.6011718782676573e-08,3.9155527085313224
8,4,0.02242,1.6039713092803062e-08,3.915518459500163
8,4,0.02243,1.6067743585506558e-08,3.9154842131465557
8,4,0.02244,1.609581029086942e-08,3.915449969463225
8,4,0.02245,1.6123913238984723e-08,3.9154157284647226
8,4,0.02246,1.6152052459956256e-08,3.9153814901437727
8,4,0.02247,1.6180227983898526e-08,3.915347254496737
8,4,0.02248,1.6208439840936748e-08,3.915313021512702
8,4,0.02249,1.6236688061206854e-08,3.9152787912244094
8,4,0.0225,1.626497267485548e-08,3.915244563595479
8,4,0.02251,1.6293293712039976e-08,3.9152103386441013
8,4,0.02252,1.6321651202928388e-08,3.915176116373914
8,4,0.02253,1.6350045177699474e-08,3.915141896774003
8,4,0.02254,1.6378475666542682e-08,3.9151076798370923
8,4,0.02255,1.640694269965817e-08,3.915073465577734
8,4,0.02256,1.6435446307256786e-08,3.9150392539959284
8,4,0.02257,1.6463986519560074e-08,3.915005045080761
8,4,0.02258,1.6492563366800276e-08,3.9149708388322324
8,4,0.02259,1.6521176879220318e-08,3.914936635261256
8,4,0.0226,1.654982708707382e-08,3.914902434356918
8,4,0.02261,1.6578514020625087e-08,3.9148682361301326
8,4,0.02262,1.6607237710149105e-08,3.9148340405663475
8,4,0.02263,1.6635998185931547e-08,3.914799847665563
8,4,0.02264,1.6664795478268774e-08,3.914765657438693
8,4,0.02265,1.6693629617467813e-08,3.914731469885737
8,4,0.02266,1.6722500633846378e-08,3.914697284992144
8,4,0.02267,1.6751408557732848e-08,3.914663102776103
8,4,0.02268,1.6780353419466285e-08,3.914628923208511
8,4,0.02269,1.6809335249396417e-08,3.914594746322109
8,4,0.0227,1.683835407788364e-08,3.91456057209507
8,4,0.02271,1.686740993529902e-08,3.914526400534669
8,4,0.02272,1.6896502852024293e-08,3.9144922316481825
8,4,0.02273,1.6925632858451842e-08,3.9144580654101446
8,4,0.02274,1.6954799984984727e-08,3.9144239018387452
8,4,0.02275,1.6984004262036663e-08,3.9143897409412602
8,4,0.02276,1.7013245720032014e-08,3.9143555827031378
8,4,0.02277,1.7042524389405808e-08,3.91432142712074
8,4,0.02278,1.7071840300603725e-08,3.9142872742086183
8,4,0.02279,1.7101193484082093e-08,3.9142531239558593
8,4,0.0228,1.713058397030789e-08,3.914218976358825
8,4,0.02281,1.7160011789758746e-08,3.914184831428429
8,4,0.02282,1.7189476972922927e-08,3.9141506891573954
8,4,0.02283,1.7218979550299346e-08,3.9141165495457244
8,4,0.02284,1.7248519552397563e-08,3.914082412593416
8,4,0.02285,1.727809700973777e-08,3.91404827830047
8,4,0.02286,1.7307711952850797e-08,3.9140141466632485
8,4,0.02287,1.7337364412278115e-08,3.9139800176890276
8,4,0.02288,1.736705441857182e-08,3.913945891370531
8,4,0.02289,1.7396782002294642e-08,3.9139117677113973
8,4,0.0229,1.7426547194019946e-08,3.913877646711626
8,4,0.02291,1.745635002433172e-08,3.913843528360303
8,4,0.02292,1.7486190523824573e-08,3.9138094126719807
8,4,0.02293,1.7516068723103743e-08,3.913775299635745
8,4,0.02294,1.754598465278509e-08,3.9137411892479577
8,4,0.02295,1.7575938343495085e-08,3.913707081523171
8,4,0.02296,1.760592982587083e-08,3.9136729764577467
8,4,0.02297,1.763595913056003e-08,3.913638874037133
8,4,0.02298,1.7666026288221012e-08,3.913604774272244
8,4,0.02299,1.7696131329522704e-08,3.9135706771630794
8,4,0.023,1.7726274285144656e-08,3.9135365826987254
8,4,0.02301,1.7756455185777016e-08,3.913502490893734
8,4,0.02302,1.7786674062120547e-08,3.913468401733553
8,4,0.02303,1.78169309448866e-08,3.9134343152363726
8,4,0.02304,1.7847225864797147e-08,3.913400231380365
8,4,0.02305,1.787755885258474e-08,3.9133661501800816
8,4,0.02306,1.7907929938992546e-08,3.913332071624609
8,4,0.02307,1.7938339154774317e-08,3.913297995724861
8,4,0.02308,1.79687865306944e-08,3.9132639224626473
8,4,0.02309,1.7999272097527736e-08,3.9132298518561583
8,4,0.0231,1.8029795886059855e-08,3.913195783901756
8,4,0.02311,1.8060357927086874e-08,3.913161718588526
8,4,0.02312,1.80909582514155e-08,3.913127655920107
8,4,0.02313,1.812159688986301e-08,3.91309359591105
8,4,0.02314,1.8152273873257283e-08,3.913059538539528
8,4,0.02315,1.818298923243676e-08,3.9130254838164547
8,4,0.02316,1.8213742998250474e-08,3.9129914317345538
8,4,0.02317,1.8244535201558024e-08,3.9129573823047394
8,4,0.02318,1.8275365873229586e-08,3.9129233355088218
8,4,0.02319,1.8306235044145905e-08,3.9128892913613527
8,4,0.0232,1.8337142745198305e-08,3.91285524986597
8,4,0.02321,1.8368089007288667e-08,3.912821211015398
8,4,0.02322,1.8399073861329442e-08,3.912787174795085
8,4,0.02323,1.8430097338243653e-08,3.912753141215944
8,4,0.02324,1.846115946896487e-08,3.91271911028889
8,4,0.02325,1.8492260284437235e-08,3.9126850819993706
8,4,0.02326,1.8523399815615444e-08,3.9126510563437478
8,4,0.02327,1.855457809346475e-08,3.9126170333365735
8,4,0.02328,1.858579514896096e-08,3.91258301297421
8,4,0.02329,1.8617051013090428e-08,3.912548995249381
8,4,0.0233,1.8648345716850068e-08,3.9125149801584485
8,4,0.02331,1.8679679291247335e-08,3.9124809677014127
8,4,0.02332,1.8711051767300235e-08,3.9124469578964636
8,4,0.02333,1.874246317603731e-08,3.912412950732687
8,4,0.02334,1.877391354849766e-08,3.9123789461846172
8,4,0.02335,1.8805402915730907e-08,3.912344944292272
8,4,0.02336,1.8836931308797226e-08,3.9123109450265474
8,4,0.02337,1.886849875876732e-08,3.9122769484056334
8,4,0.02338,1.8900105296722432e-08,3.912242954418616
8,4,0.02339,1.893175095375433e-08,3.9122089630654955
8,4,0.0234,1.8963435760965326e-08,3.9121749743462715
8,4,0.02341,1.8995159749468245e-08,3.91214098825003
8,4,0.02342,1.9026922950386446e-08,3.9121070048131514
8,4,0.02343,1.9058725394853816e-08,3.9120730239919794
8,4,0.02344,1.909056711401476e-08,3.912039045815618
8,4,0.02345,1.9122448139024204e-08,3.9120050702658773
8,4,0.02346,1.91543685010476e-08,3.9119710973391193
8,4,0.02347,1.91863282312609e-08,3.91193712706081
8,4,0.02348,1.9218327360850596e-08,3.911903159405483
8,4,0.02349,1.9250365921013666e-08,3.911869194373139
8,4,0.0235,1.928244394295762e-08,3.9118352319892438
8,4,0.02351,1.9314561457900466e-08,3.911801272228331
8,4,0.02352,1.934671849707072e-08,3.911767315094039
8,4,0.02353,1.9378915091707414e-08,3.91173336058273
8,4,0.02354,1.9411151273060065e-08,3.911699408716231
8,4,0.02355,1.9443427072388704e-08,3.911665459469077
8,4,0.02356,1.9475742520963858e-08,3.911631512848544
8,4,0.02357,1.9508097650066552e-08,3.9115975688691833
8,4,0.02358,1.9540492490988305e-08,3.9115636275055294
8,4,0.02359,1.9572927075031134e-08,3.9115296887612203
8,4,0.0236,1.9605401433507536e-08,3.911495752650808
8,4,0.02361,1.963791559774051e-08,3.911461819170654
8,4,0.02362,1.9670469599063537e-08,3.911427888313483
8,4,0.02363,1.9703063468820585e-08,3.9113939600720187
8,4,0.02364,1.9735697238366104e-08,3.911360034464451
8,4,0.02365,1.9768370939065027e-08,3.911326111483504
8,4,0.02366,1.9801084602292766e-08,3.911292191118264
8,4,0.02367,1.983383825943521e-08,3.9112582733869203
8,4,0.02368,1.986663194188873e-08,3.9112243582749215
8,4,0.02369,1.9899465681060158e-08,3.9111904457786295
8,4,0.0237,1.9932339508366813e-08,3.91115653590532
8,4,0.02371,1.9965253455236473e-08,3.9111226286586316
8,4,0.02372,1.999820755310739e-08,3.9110887240312877
8,4,0.02373,2.003120183342828e-08,3.9110548220269266
8,4,0.02374,2.0064236327658327e-08,3.91102092264191
8,4,0.02375,2.0097311067267162e-08,3.9109870258726005
8,4,0.02376,2.01304260837349e-08,3.9109531317226356
8,4,0.02377,2.0163581408552098e-08,3.9109192401956534
8,4,0.02378,2.019677707321977e-08,3.910885351291654
8,4,0.02379,2.023001310924939e-08,3.9108514649924473
8,4,0.0238,2.0263289548162884e-08,3.9108175813125854
8,4,0.02381,2.0296606421492627e-08,3.910783700255706
8,4,0.02382,2.032996376078144e-08,3.9107498218254477
8,4,0.02383,2.0363361597582596e-08,3.910715945996344
8,4,0.02384,2.039679996345981e-08,3.910682072790223
8,4,0.02385,2.0430278889987236e-08,3.910648202196171
8,4,0.02386,2.0463798408749476e-08,3.9106143342178257
8,4,0.02387,2.0497358551341564e-08,3.910580468866101
8,4,0.02388,2.053095934936898e-08,3.910546606108255
8,4,0.02389,2.0564600834447627e-08,3.910512745973392
8,4,0.0239,2.059828303820385e-08,3.910478888450598
8,4,0.02391,2.0632005992274425e-08,3.9104450335507863
8,4,0.02392,2.0665769728306553e-08,3.9104111812484916
8,4,0.02393,2.0699574277957862e-08,3.9103773315691797
8,4,0.02394,2.073341967289641e-08,3.9103434844946605
8,4,0.02395,2.0767305944800674e-08,3.910309640043124
8,4,0.02396,2.0801233125359553e-08,3.9102757981854666
8,4,0.02397,2.083520124627237e-08,3.910241958943516
8,4,0.02398,2.086921033924886e-08,3.9102081223209098
8,4,0.02399,2.0903260436009173e-08,3.9101742882958206
8,4,0.024,2.0937351568283877e-08,3.910140456886438
8,4,0.02401,2.0971483767813954e-08,3.9101066280854866
8,4,0.02402,2.100565706635079e-08,3.91007280188569
8,4,0.02403,2.103987149565618e-08,3.910038978305238
8,4,0.02404,2.1074127087502323e-08,3.9100051573223027
8,4,0.02405,2.1108423873671828e-08,3.9099713389514363
8,4,0.02406,2.1142761885957704e-08,3.909937523189001
8,4,0.02407,2.1177141156163355e-08,3.909903710031358
8,4,0.02408,2.1211561716102592e-08,3.909869899478508
8,4,0.02409,2.1246023597599613e-08,3.909836091530451
8,4,0.0241,2.1280526832489016e-08,3.909802286176273
8,4,0.02411,2.131507145261579e-08,3.9097684834378015
8,4,0.02412,2.1349657489835318e-08,3.909734683304123
8,4,0.02413,2.1384284976013363e-08,3.909700885771599
8,4,0.02414,2.1418953943026082e-08,3.909667090843868
8,4,0.02415,2.1453664422760017e-08,3.909633298528206
8,4,0.02416,2.1488416447112086e-08,3.909599508795509
8,4,0.02417,2.1523210047989596e-08,3.9095657216748805
8,4,0.02418,2.1558045257310224e-08,3.909531937159045
8,4,0.02419,2.159292210700203e-08,3.9094981552298123
8,4,0.0242,2.1627840629003456e-08,3.9094643759162864
8,4,0.02421,2.1662800855263298e-08,3.9094305991930014
8,4,0.02422,2.169780281774074e-08,3.9093968250708713
8,4,0.02423,2.1732846548405328e-08,3.909363053557172
8,4,0.02424,2.176793207923698e-08,3.9093292846373515
8,4,0.02425,2.180305944222597e-08,3.90929551831141
8,4,0.02426,2.1838228669372948e-08,3.9092617545866233
8,4,0.02427,2.1873439792688916e-08,3.9092279934593535
8,4,0.02428,2.1908692844195237e-08,3.9091942349296005
8,4,0.02429,2.1943987855923637e-08,3.9091604789937264
8,4,0.0243,2.1979324859916194e-08,3.909126725659007
8,4,0.02431,2.201470388822534e-08,3.909092974910891
8,4,0.02432,2.205012497291386e-08,3.9090592267748434
8,4,0.02433,2.2085588146054885e-08,3.909025481221761
8,4,0.02434,2.21210934397319e-08,3.908991738258919
8,4,0.02435,2.2156640886038734e-08,3.9089579979008704
8,4,0.02436,2.2192230517079556e-08,3.9089242601294245
8,4,0.02437,2.2227862364968883e-08,3.9088905249664094
8,4,0.02438,2.2263536461831573e-08,3.9088567923790833
8,4,0.02439,2.2299252839802817e-08,3.908823062389274
8,4,0.0244,2.2335011531028147e-08,3.908789334989706
8,4,0.02441,2.2370812567663427e-08,3.9087556101731025
8,4,0.02442,2.2406655981874854e-08,3.908721887961292
8,4,0.02443,2.244254180583896e-08,3.9086881683433603
8,4,0.02444,2.2478470071742598e-08,3.9086544513083936
8,4,0.02445,2.2514440811782957e-08,3.90862073686003
8,4,0.02446,2.2550454058167545e-08,3.908587025001907
8,4,0.02447,2.2586509843114194e-08,3.908553315737663
8,4,0.02448,2.2622608198851057e-08,3.90851960906366
8,4,0.02449,2.265874915761661e-08,3.908485904979898
8,4,0.0245,2.2694932751659642e-08,3.9084522034791007
8,4,0.02451,2.273115901323926e-08,3.9084185045576305
8,4,0.02452,2.276742797462488e-08,3.908384808233677
8,4,0.02453,2.280373966809624e-08,3.9083511144963268
8,4,0.02454,2.2840094125943375e-08,3.9083174233346654
8,4,0.02455,2.287649138046664e-08,3.908283734766883
8,4,0.02456,2.2912931463976682e-08,3.9082500487784273
8,4,0.02457,2.2949414408794467e-08,3.9082163653802127
8,4,0.02458,2.2985940247251255e-08,3.908182684568601
8,4,0.02459,2.3022509011688604e-08,3.908149006339954
8,4,0.0246,2.3059120734458374e-08,3.9081153306942724
8,4,0.02461,2.309577544792272e-08,3.9080816576315556
8,4,0.02462,2.3132473184454097e-08,3.9080479871481657
8,4,0.02463,2.316921397643524e-08,3.908014319247741
8,4,0.02464,2.320599785625919e-08,3.907980653933919
8,4,0.02465,2.3242824856329265e-08,3.9079469912030618
8,4,0.02466,2.3279695009059073e-08,3.9079133310442558
8,4,0.02467,2.331660834687251e-08,3.9078796734647767
8,4,0.02468,2.335356490220375e-08,3.9078460184828145
8,4,0.02469,2.3390564707497253e-08,3.9078123660619895
8,4,0.0247,2.3427607795207756e-08,3.9077787162277673
8,4,0.02471,2.3464694197800276e-08,3.907745068972872
8,4,0.02472,2.3501823947750095e-08,3.907711424297304
8,4,0.02473,2.3538997077542785e-08,3.9076777821974247
8,4,0.02474,2.357621361967417e-08,3.9076441426732345
8,4,0.02475,2.3613473606650367e-08,3.907610505732009
8,4,0.02476,2.3650777070987736e-08,3.907576871362835
8,4,0.02477,2.3688124045212925e-08,3.9075432395657117
8,4,0.02478,2.3725514561862826e-08,3.9075096103515534
8,4,0.02479,2.376294865348461e-08,3.907475983713084
8,4,0.0248,2.38004263526357e-08,3.907442359650304
8,4,0.02481,2.3837947691883776e-08,3.9074087381632125
8,4,0.02482,2.3875512703806775e-08,3.9073751192445343
8,4,0.02483,2.3913121420992894e-08,3.907341502897907
8,4,0.02484,2.3950773876040577e-08,3.9073078891415207
8,4,0.02485,2.398847010155852e-08,3.9072742779353575
8,4,0.02486,2.4026210130165664e-08,3.9072406693085213
8,4,0.02487,2.406399399449121e-08,3.90720706326465
8,4,0.02488,2.410182172717458e-08,3.907173459771002
8,4,0.02489,2.4139693360865468e-08,3.9071398588712327
8,4,0.0249,2.417760892822379e-08,3.9071062605398765
8,4,0.02491,2.42155684619197e-08,3.9070726647732954
8,4,0.02492,2.42535719946336e-08,3.9070390715714893
8,4,0.02493,2.4291619559056123e-08,3.9070054809490102
8,4,0.02494,2.4329711187888134e-08,3.906971892891306
8,4,0.02495,2.4367846913840733e-08,3.906938307398377
8,4,0.02496,2.440602676963524e-08,3.9069047244774993
8,4,0.02497,2.4444250788003222e-08,3.9068711441250343
8,4,0.02498,2.448251900168645e-08,3.9068375663409824
8,4,0.02499,2.4520831443436936e-08,3.9068039911217056
8,4,0.025,2.4559188146016902e-08,3.9067872075142875


==> anc/data/random_network_trajectories_displayed.csv <==
accumulated_rg_time,trial_00,trial_01,trial_02,trial_03,trial_04,trial_05,trial_06,trial_07,trial_08,trial_09,trial_10,trial_11,trial_12,trial_13,trial_14,trial_15,median
0.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0,1.0
0.008333333333333333,0.9977800010442899,0.9942941664120676,0.9933433100740017,0.9231189783975162,0.9517321405042396,0.9873130502164256,0.9310581358539811,0.9503511465557426,0.964906474555301,0.9950466690339826,0.9933394037154222,0.9706482101857324,0.9945112429529698,0.9698518129206132,0.9912452398925116,0.9917054579517766,0.9892791450544686
0.016666666666666666,0.9955535714765791,0.988597202934257,0.9868512617064238,0.860710971868418,0.90831217222601,0.9751457481926915,0.8758730811535018,0.9337098947205926,0.9343940864087205,0.990192000196793,0.9866942700655195,0.9437494210785149,0.9892141661110488,0.9585921223804831,0.9825976347060336,0.983685384152208,0.9788716914493625
0.025,0.9933221873233489,0.9829091693122731,0.980508121866507,0.8083103327122733,0.8735102581263127,0.9634616290165853,0.8340080330743325,0.9268858772508731,0.9074687640109323,0.9854279698562811,0.9800648800137639,0.9189195051487029,0.9840915944148021,0.9500623549280335,0.9740539545632465,0.9759210140791351,0.968757791789916
0.03333333333333333,0.9910870603883221,0.9772301320321265,0.9743008484620672,0.7632543448078936,0.8637738891641676,0.9522279003505458,0.8045565082205158,0.9202186971926697,0.8834224739878686,0.9807476486230107,0.9734515155034954,0.8958574611225895,0.9791287612800523,0.9415541488421078,0.9656111381687613,0.9683954831932529,0.9589195192596536
0.041666666666666664,0.9888491966335194,0.9715601639458185,0.9682184456749309,0.7238233521922197,0.8541341164542229,0.9414149652400564,0.7790217997516595,0.9137002781024626,0.8617336464217864,0.976144983915809,0.9668544593178555,0.8743231199749767,0.9743128231480482,0.9330680141721562,0.9572662793378421,0.9610935735592081,0.9493406222889493
0.05,0.9866094393150491,0.9658993439242325,0.9622515139270763,0.6888404087469168,0.8445893876990087,0.9309960199910441,0.7556754585181513,0.907322830793187,0.8420073957430707,0.9716146391281912,0.960273994944709,0.8541218496691803,0.9696325019247367,0.9246044720302118,0.9490166154454397,0.9540015017060377,0.9400063177182418
0.058333333333333334,0.9843685014394191,0.9602477565399479,0.9563919242035187,0.6574636460897069,0.8351382567371404,0.9209467133514815,0.7340538670813898,0.9010789578144593,0.8239378641661042,0.9671518712649982,0.9537104064434203,0.8350937774171883,0.9650778136582849,0.9161640537794321,0.9408595172943196,0.9471067398604405,0.9309031153229006
0.06666666666666667,0.9821269905750324,0.9546054917670007,0.9506325769078886,0.6313519485279588,0.8257793729497916,0.9112448561875988,0.7138861922593148,0.8949616968848947,0.8072835519071591,0.9627524360775997,0.9471639783187316,0.8171060186055566,0.9606398586686802,0.9077473003072267,0.9327924801439809,0.9403978643812093,0.9220186681657898
0.075,0.979885428054825,0.9489726447002476,0.9449672186856517,0.6133211834840745,0.8165114719244956,0.9018701728714619,0.6981185265380956,0.8889645292350626,0.791850611653549,0.9584125130657238,0.9406349953946133,0.8000469596046861,0.9563106559147082,0.899354761366156,0.9248131156836136,0.9338644267372983,0.9133416442775377
0.08333333333333333,0.9776442640710511,0.9433493152952613,0.9393903011158123,0.5969041683374451,0.8073333671748553,0.8928040873595744,0.6880102667346568,0.8830813698341108,0.7774812123878545,0.9541286452898806,0.9341237426891604,0.7838219750872673,0.9520830104651129,0.8909869949684617,0.9169191447756248,0.9274968431089013,0.9048616160675995
0.09166666666666666,0.9754038896059579,0.9377356081241768,0.9338968693582449,0.5818605535809751,0.7982439428215116,0.8840295383713351,0.6782931099399879,0.8773065472383428,0.7640452360675523,0.9498976904515807,0.9276305052914178,0.7683501701544961,0.9479504057027719,0.8826445668207337,0.909108390879512,0.9212862990845991,0.8965689646254236
0.1,0.9731646460285583,0.9321316321438783,0.9284824733902514,0.5679986950906486,0.7892421470460792,0.8755308190446521,0.6689321134909774,0.8716347787375099,0.7514342251483305,0.9457167805629156,0.9211555682398166,0.7535618658255949,0.943906914891952,0.8743280497879503,0.9013787740316114,0.9152246673254429,0.8884547965381318
0.10833333333333334,0.9709268328353925,0.9265375004738771,0.9231430963581226,0.5551634922308764,0.7803269862399725,0.8672934372758458,0.6598970314123436,0.866061144057169,0.7395568880804643,0.9415832884114901,0.9146992164019118,0.7393966334282018,0.9399471274731502,0.8660380233892855,0.8937283053241811,0.9093044366113499,0.8805108713000135
0.11666666666666667,0.9686907139727169,0.9209533301821143,0.9178750957213216,0.5432277758273788,0.7714975197659845,0.8593039936147077,0.6511615216807769,0.8605810584124616,0.7283357071790564,0.9374947994675448,0.9082617343550936,0.7258017405561185,0.9360660875637625,0.857775073308795,0.8861550818206145,0.9035186493872364,0.873368070116538
0.125,0.9664565230176946,0.9153792420796815,0.9126751549860017,0.5320860751273561,0.7627528552358187,0.8515500741190759,0.6427025140345078,0.8551902467166714,0.7177043391520502,0.9334490879714481,0.901843406267984,0.7127309093184216,0.9322592417594584,0.8495397909220468,0.8786572818519004,0.8978608473790783,0.866923764284286
0.13333333333333333,0.9642244674851944,0.9098153605425837,0.9075402432295414,0.521650018921603,0.7540921442388264,0.8440201560046435,0.6344996999989178,0.8498847195828683,0.7076055978101139,0.9294440965508463,0.8954445157822208,0.7001433142978435,0.9285223947369918,0.841332772834157,0.8712331606559154,0.8923250238264576,0.8605589401193918
0.14166666666666666,0.9619947323938474,0.9042618133208852,0.902467581129069,0.5118448866203854,0.7455145784982392,0.8367035242760121,0.6265351180501999,0.8446607504192485,0.6979898690862745,0.9254779188766442,0.8890653458943315,0.688002767184806,0.9248516712259992,0.8331546204273506,0.863881046330766,0.8869055814432922,0.8542708983750072
0.15,0.959767483265244,0.8987187313606475,0.8974546121775525,0.5026069807326202,0.7370193863721403,0.8295901978121396,0.6187928128016423,0.8395148544920799,0.6888138517691078,0.9215487844665599,0.882706178837429,0.6762770478783169,0.9212434830708075,0.8250059394151302,0.8565993360605018,0.8815972952207114,0.8480570952762908
0.15833333333333333,0.9575428686491648,0.8931862486324663,0.8924989781871497,0.4938815996888622,0.7286058296710429,0.8226708638446554,0.6112585531692005,0.83444376982906,0.6800395485326798,0.917655045562074,0.8763672959624397,0.6649373513139839,0.9176945007591865,0.8168873394000823,0.8493864925960597,0.8763952792585478,0.8419151312125599
0.16666666666666666,0.955321022262315,0.8876645019654636,0.8875984981801345,0.4856214529188036,0.7202732007630891,0.815936819961794,0.6039195973644478,0.8294444397011311,0.671633448513287,0.9137951656450806,0.870048977618595,0.658383177386601,0.9142016285539396,0.8087994334324207,0.8422410409652873,0.8712949574534598,0.8358427403332092
0.175,0.9531020648086392,0.882153630887254,0.8827511500436217,0.4777854104461825,0.7120208199334542,0.8093799215230177,0.5967644958882689,0.8245139961815746,0.6635658604264157,0.9099677093917392,0.8637515030329239,0.6548704003587723,0.9107619826609613,0.8007428375683326,0.8351615653928578,0.8662920374771079,0.8298377807872162
0.18333333333333332,0.9508861055312512,0.8766537774688304,0.8779550549459225,0.4703375047723311,0.7038480329647376,0.8029925350867624,0.5897829253608396,0.8196497457636307,0.655810364270193,0.9061713338149916,0.8574751501884706,0.6513609437279326,0.9073728720477163,0.7927181704381938,0.8281467064130118,0.8613824872074348,0.8238982260883212
0.19166666666666665,0.9486732435517911,0.8711650861734989,0.8732084633947572,0.4632461283969273,0.6957542089174908,0.7967674964852421,0.5829655474976896,0.8148491561017119,0.6483433571193965,0.902404780321319,0.8512201957009924,0.6478554428525471,0.9040317815023615,0.7847260528054042,0.8211951581600514,0.8565625137400542,0.8180221571308817
0.2,0.9464635690267704,0.8656877037091583,0.8685097431615157,0.4564833831083017,0.6877387381033612,0.7906980731086243,0.5763038889986818,0.8101098437083231,0.6429975641975455,0.8986668676133742,0.8449869147169087,0.6443545019816415,0.9007363565136056,0.7767671071275755,0.8143056658198924,0.8518285444947722,0.8122077547641078
0.20833333333333334,0.944257164131506,0.860221778883407,0.8638573686126079,0.45002454841789563,0.6798010302183304,0.784777929907791,0.5697902386381933,0.8054295628689033,0.6392729000135419,0.8949564857049317,0.8387755808029809,0.6408586962800893,0.8974843898968824,0.768841957114144,0.8074770232329032,0.8471772102151294,0.8064532930509032
0.21666666666666667,0.9420541039347031,0.8547674624611014,0.85924991129908,0.4438476460607401,0.6719405126237529,0.7790010986839518,0.5634175586938406,0.8008061955578324,0.6355554699472656,0.8912725901537341,0.8325864658034252,0.6373685737107286,0.8942738098300212,0.7609512272830173,0.8007080706362674,0.8426053296235945,0.8007571330970499
0.225,0.9398544571492432,0.849324907024164,0.8546860316157523,0.4379330802304091,0.6641566287645859,0.7733619502905444,0.5571794086313673,0.796237742286201,0.6318453707033782,0.887614197081641,0.8264198397369186,0.6338846567303112,0.8911026690905908,0.7530955425163365,0.7939976925355093,0.8381098955087511,0.7951177174108552
0.23333333333333334,0.9376582867920616,0.8438942668409382,0.8501644713256374,0.4322633404398766,0.6564488367128275,0.7678551694209079,0.5510698788237041,0.7917223137032531,0.6281426978626913,0.8839803786442822,0.820275970675891,0.6304074438305113,0.8879691354020312,0.7452755276147754,0.787344815694808,0.8336880620318623,0.7895335646990305
0.24166666666666667,0.9354656507620321,0.8384756977348207,0.845684046794796,0.42682275548179266,0.6488166078229279,0.7624757316968102,0.5450835329432048,0.7872581227183567,0.6244475461082614,0.8803702589469553,0.8141551246272135,0.6269374109392886,0.8848714827509548,0.7374918068497708,0.7807484072380667,0.8293371331644985,0.7840032649782117
0.25,0.9332766023464422,0.8330693569505169,0.8412436431815772,0.4215972894181329,0.6412594254886146,0.7587995001602402,0.5392153577158127,0.782843477358921,0.6207600094131953,0.8767830103597288,0.8080575654142975,0.6234750127077366,0.8818080835437527,0.7297450035130584,0.7742074728536877,0.8250545524892,0.7785254751063044
0.2583333333333333,0.9310911906677639,0.8276754030278554,0.8368422089908626,0.4165743738250704,0.6337767839942238,0.7556216393366636,0.533460718928742,0.7784767747111797,0.6170801811992676,0.8732178501783252,0.8019835545605534,0.6200206837084525,0.8787774014462081,0.7220357394628497,0.7677210550967555,0.8208378935010742,0.7730989149039675
0.26666666666666666,0.9289094610833946,0.8222939956751357,0.8324787512270339,0.4117427695444798,0.6263681874556937,0.7524584258766772,0.5278153227508008,0.7741564946882616,0.6134081544728939,0.8696740375724366,0.7959333511741532,0.6165748395358075,0.875777984887984,0.7143646346659662,0.7612882317829422,0.8166848509159218,0.767722363235602
0.275,0.9267314555399346,0.8169252956452101,0.8281523310129302,0.40709245374775366,0.6190331488391646,0.7493099399789742,0.5222751817459651,0.7698811946410234,0.6097440219260417,0.8661508707584635,0.7899072118340219,0.6131378777565022,0.8728084612667556,0.7067323067352563,0.7549081144625539,0.8125932326802611,0.7623946545517887
0.2833333333333333,0.9245572128726106,0.8115694646140021,0.8238620596158837,0.4026145276374819,0.6117711890531712,0.746176259554111,0.5168365848689538,0.7656495043275412,0.6060878760298638,0.8626476843755316,0.7839053904769508,0.6097101788577867,0.8698675315222886,0.6991393704833225,0.7485798469723387,0.8085609526483184,0.75711467564994
0.2916666666666667,0.9223867690922852,0.8062266650612112,0.8196070948468385,0.3983011395373248,0.6045818361086708,0.7430574602027761,0.5114960708755351,0.7614601213069141,0.6024398091074346,0.8591638473444337,0.7779281382857357,0.6062921070913891,0.8669539652382292,0.6915864374640583,0.7423026040652844,0.8045860238651164,0.752258790754845
0.3,0.9202201576304831,0.8008970601529899,0.8153866377871855,0.3941454167166014,0.5974646243426222,0.7399536151865744,0.5062504047541979,0.7573118067114925,0.5987999133929475,0.8556987606288782,0.771975703578192,0.6028840112597492,0.8640665961495453,0.6840741155104927,0.7360755901068645,0.8006665523914378,0.7486327109490334
0.30833333333333335,0.918057409561053,0.7955808136264017,0.8111999297946255,0.39014139772169343,0.5904190936997752,0.7368647954042521,0.5010965567803612,0.7532033813388506,0.5951682810785152,0.8522518552677663,0.7660483316969122,0.5994862254374296,0.8612043180340192,0.6766030082810383,0.7298980378363663,0.7968007316090486,0.7450340883715514
0.31666666666666665,0.9158985537988199,0.7902780896755152,0.8070462497362517,0.38628395219566397,0.5834447890679684,0.7337910693757078,0.49603168385554935,0.7491337219927064,0.5915450043500089,0.8488225905707988,0.760146264899577,0.596099069636652,0.8583660809398704,0.6691737147956075,0.7237692071881542,0.7929868369467393,0.7414623956842071
0.325,0.9137436172773877,0.7849890528390127,0.8029249114131147,0.3825686723017524,0.5765412596634397,0.7307325032184143,0.4910531128365563,0.7451017579941056,0.5879301754141649,0.8454104524442776,0.7542697422496392,0.5927228504265871,0.8555508876964979,0.6617868289751104,0.7176883841695155,0.789223220969509,0.73791713060626
0.3333333333333333,0.9115926251085692,0.7797138678892225,0.7988352613703252,0.3789917170867284,0.5697080584637404,0.7276891606269199,0.486158325606555,0.7411064681654927,0.5843238865197432,0.8420149518490103,0.7484189995071533,0.5893578615163683,0.8527577906565724,0.6544429391845109,0.7116548797920222,0.7855083088422475,0.7343978143962063
0.3416666666666667,0.9094456007261496,0.7744526997225212,0.7947766767370166,0.37554959358908413,0.5629447416841596,0.7246611028534231,0.4813449457357573,0.7371468780592636,0.5807262299741813,0.8386356233782015,0.742594269019521,0.5860043843121773,0.8499858887771887,0.6471426277795493,0.7056680290535889,0.7818405943350011,0.7309039904563434
0.35,0.9073025660169238,0.7692057132510628,0.7907485632524975,0.3722388706673187,0.5562508682940424,0.7216483886894615,0.47661072648919733,0.7332220571367046,0.5771372981445289,0.8352720239421609,0.7367957796118757,0.5834538157498707,0.84723432489288,0.639886470657185,0.6997271899686501,0.7782186358244232,0.727435222913083
0.35833333333333334,0.9051635414421367,0.7639730732958921,0.7867503534719869,0.369055846671127,0.5496259995723172,0.7186510744487357,0.4719535400322152,0.7293311163114996,0.5735571834627199,0.8319237315456424,0.7310237564768277,0.5818170935657793,0.8445022831506506,0.6326750368097368,0.6938317426440659,0.7746410527250329,0.7239910953801176
0.36666666666666664,0.9030285461419031,0.7587549444921319,0.7827815050977541,0.36599622610993127,0.5430696986975506,0.7156692139511134,0.46737136771589954,0.7254732056186342,0.5699859784239416,0.8285903441426513,0.7252784210648999,0.5801783339446953,0.8417889866599155,0.625508887882642,0.6879810883942068,0.7711065221439669,0.7204738175080067
0.375,0.900897598026642,0.7535514911854518,0.7788414994385541,0.36305488565914495,0.5365815303719355,0.7127028585078397,0.4628622913143349,0.7216475120548942,0.5664237755808145,0.8252714785526236,0.7195599910644646,0.5785376949213872,0.8390936953059335,0.6183885777356702,0.6821746488922742,0.7676137757662197,0.7161314247861521
0.3833333333333333,0.8987707138711449,0.7483628773285611,0.7749298399859599,0.36022580472960175,0.5301610604766871,0.7097520569079946,0.4584244851098591,0.7178532575764236,0.5628706675343441,0.8219667694243894,0.713868680250455,0.5768953293656368,0.836415703723492,0.6113146520073699,0.6764118653674752,0.7641615969564352,0.7118103685792248
0.39166666666666666,0.8966479093926983,0.7431892663873684,0.7710460510954052,0.3575021908824222,0.5238078557565887,0.7068168554062318,0.45405620873218394,0.7140896972357121,0.5593267469216362,0.8186758684015821,0.7082046983746522,0.5752513852191965,0.833754339414012,0.6042876476824415,0.6706921978320903,0.7607488180582148,0.7075107768904421
0.4,0.8945291993242208,0.7380308212443121,0.7671896767590268,0.3548767634053531,0.517521483531843,0.7038972977118407,0.4497558006696567,0.7103561174374414,0.5557921064009466,0.815398443264935,0.7025682511023109,0.5736060057171734,0.8311089609877218,0.5973080926616564,0.6650151243437586,0.7573743178724927,0.7032327744070759
0.4083333333333333,0.8924145974809345,0.7328877041043628,0.7633602794566317,0.35234210891668005,0.5113015114357904,0.7009934249791666,0.4455216723818959,0.7066518342897758,0.5522668386347933,0.8121341770692124,0.696959539915911,0.5719593295957255,0.8284789565111264,0.5903765053338679,0.6593801402988688,0.7540370192969983,0.6989764824475388
0.4166666666666667,0.8903041168210825,0.7277600764036175,0.7595574390704348,0.3498910161368249,0.5051475071774596,0.6981052757994299,0.4413523029573969,0.7029761920249894,0.5487510362719886,0.8088827674092051,0.6913787620231946,0.5703114912879989,0.8258637419400467,0.5834933941495778,0.65378675775551,0.7507358871092566,0.6947420189113123
0.425,0.8881977695012883,0.7226480987204115,0.7557807518616599,0.3475167274635179,0.49905903832805604,0.6952328861939897,0.43724623426292347,0.6993285614727017,0.5452447919295649,0.8056439257078928,0.6858261102694431,0.5686626211102782,0.8232627597170211,0.5766592572130527,0.648234504784564,0.7474699258758979,0.6905294982317164
0.43333333333333335,0.8860955669271965,0.7175519306888796,0.7520298296328013,0.3452130871162319,0.4930356721261804,0.6923762896090858,0.4332020665160883,0.6957083388930874,0.5417481981695728,0.8024173765503005,0.6803017730539136,0.5670128454403686,0.8206754774485934,0.5698745820092395,0.6427229248476294,0.7442381779721553,0.6863390313314996
0.44166666666666665,0.883997519800125,0.7124717309149028,0.7483042988164192,0.3429745976355309,0.4870769753051263,0.6895355169121076,0.4292184542586517,0.6921149446827938,0.5382613474732929,0.7992028570598398,0.6748059342503394,0.5653622868858899,0.818101386615935,0.5631398448879104,0.6372515762005471,0.7410397218182424,0.6821707255812235
0.45,0.8819036381604723,0.707407656894386,0.7446037996579005,0.3407964103076639,0.48118251394018247,0.6867105963894309,0.42529410268222284,0.6885478221132695,0.5347843322206327,0.7960001163136873,0.6693387731313597,0.5637110644217109,0.8155400014015115,0.5564555107417418,0.6318200313213803,0.7378736701928059,0.6780246847603952
0.4583333333333333,0.8798139314287236,0.7023598649338133,0.7409279854641679,0.33867427637409064,0.4753518533124221,0.6839015537458641,0.42142776427365314,0.6850064362407515,0.5313172446643947,0.7928089147935037,0.6639004642967341,0.5620592935475628,0.8129908575769106,0.549822032648248,0.6264278763617884,0.7347391685585071,0.6739010090212991
0.4666666666666667,0.8777284084435875,0.6973285100730298,0.7372765218919385,0.3366044799900986,0.46958455779007474,0.6811084121057537,0.417618235748829,0.6814902728466316,0.5278601769048189,0.7896290238675715,0.6584911776051505,0.5604070864246773,0.8104535114617029,0.543239851503182,0.6210747106207936,0.7316353935668736,0.6697997948554522
0.475,0.8756470774889648,0.6923137460102178,0.7336490862821139,0.3345837667555456,0.4638801907260797,0.6783311920157847,0.41386435524720144,0.6779988374450573,0.5244132208632102,0.7864602253001941,0.6531110781094246,0.5587545520066568,0.8079701561897511,0.5367093956701076,0.6157601460387903,0.7285615516257726,0.6655549577772409
0.48333333333333334,0.8735699463293124,0.6873157250290197,0.730045367036992,0.33260927571106796,0.4582383143707117,0.6755699114491567,0.4101649997626775,0.6745316543529236,0.5209764682548258,0.7833023107839965,0.6477603259948447,0.5571017961635059,0.8065300234960407,0.5302310806461662,0.6104838067038161,0.7255168775516989,0.6611459901738841
0.49166666666666664,0.8714970222382054,0.6823345979277836,0.726465063036783,0.330678478540655,0.45265848979831647,0.6728245858067705,0.4065190827894355,0.6710882658166436,0.5175500105612467,0.780155081490548,0.6424390765203974,0.5554489217984094,0.8050810848308774,0.5238053087440041,0.6052453283880127,0.7225006333007117,0.6567636711685205
0.5,0.8694283120245954,0.6773705139508986,0.722907883091711,0.3287891271894098,0.44714027684731883,0.6700952279256465,0.4029255521639029,0.6676682311893274,0.5141339390024964,0.7770183476345252,0.6371474799625685,0.5537960289579731,0.8036235025573504,0.517432468789722,0.6000443580957281,0.7195121067719659,0.6524078555759479
0.5083333333333333,0.8673638220575813,0.6724236207222009,0.7193735454258278,0.3269392097254299,0.44168323407283006,0.6673818480900869,0.39938338808339074,0.6642711261512916,0.5107283445091994,0.7738919281046029,0.6318856815613918,0.5521432149366717,0.8021574357718934,0.5111129358366483,0.5948805536298611,0.7165506106779341,0.6480784038563416
0.5166666666666666,0.8653035582893124,0.6674940641804272,0.7158617771884245,0.32512691363041085,0.4362869187113035,0.6646844540407889,0.39589160127534057,0.6608965419661195,0.5073333176951161,0.7707756501515022,0.6266538214683794,0.5504905743762569,0.8006830404417046,0.5048470708946401,0.5897535831746706,0.7136154814755148,0.6437751817172495
0.525,0.863247526276166,0.6625819885184899,0.7123723139888278,0.3233505956080875,0.4309508866568054,0.6620030509855778,0.3924492313250499,0.657544084763826,0.5039489488298317,0.7676693489573808,0.621452034695938,0.5488381993608973,0.7992004695189877,0.49863522067453375,0.5846631248936833,0.7107060783523101,0.639498059729882
0.5333333333333333,0.8611957311983641,0.6576875361536596,0.7089048994501089,0.32160875669548844,0.4256746924479308,0.6593376416117793,0.3890553451299053,0.6542133748420434,0.5005753278064614,0.7645728673275637,0.6162804510678442,0.5471861795088355,0.7977098730431444,0.49247771734727946,0.5796088665421082,0.7078217822624401,0.6352469129549438
0.5416666666666666,0.8591481778782196,0.6528108476442629,0.7054592848124075,0.3199000217814458,0.42045788926142874,0.6566882261001699,0.3857090354762142,0.6509040460108563,0.49721254411491866,0.7620459354484924,0.6111391951703125,0.5455346020613514,0.7962113982691854,0.4863748783172047,0.5745905050931759,0.704961995006318,0.6310216205905843
0.55,0.8571048707971943,0.6479520616464219,0.7020352285944648,0.3182231227585247,0.4153000289194505,0.6540548021404726,0.3824094197258748,0.6483959661643292,0.4938606868132425,0.7599097764161904,0.6060283863031666,0.5438835519649509,0.7947051897666348,0.4803270060087648,0.569607746377873,0.7021261383504043,0.6269902239747942
0.5583333333333333,0.8550658141120109,0.6431113148704195,0.6986324961803184,0.31657688459080946,0.410200661903753,0.6514373649483483,0.3791556386028373,0.6465772410817238,0.49051984449888325,0.7577678116712177,0.6009481384305814,0.5422331119360191,0.7931913895207758,0.4743343876660457,0.564660304737571,0.6993136532609804,0.6220297266505004
0.5666666666666667,0.853031011670028,0.6382887420316762,0.6952508594940723,0.31496021375172434,0.4051593373771264,0.6488359072838326,0.37594685507065145,0.6447481568898756,0.4871901052802413,0.755620205565844,0.5958985601308329,0.5405833625465436,0.7916701370277462,0.4683972951641988,0.5597479026890607,0.696523999122452,0.6170936510812546
0.575,0.8510004670241376,0.6334844758056922,0.6918900966767518,0.31337208857955356,0.400175603212854,0.6462504194711779,0.37278225329333653,0.6429091382828528,0.48387155674809706,0.7534671205364621,0.5908797545787995,0.5389343822918219,0.7901415693841002,0.46251598483189693,0.5548702706015591,0.6937566529727444,0.6121821151922459
0.5833333333333334,0.8489741834459028,0.6286986467867337,0.6885499917814462,0.31181155118609344,0.39524900603148316,0.643680889420047,0.3696610376727048,0.641060597229331,0.4805642859470172,0.7513087171526774,0.585891819795391,0.5372862476582126,0.7886058213714766,0.4566906972838194,0.5500271463852524,0.6910111088149185,0.6072952332910624
0.5916666666666667,0.8469521639340949,0.6239313834500412,0.6852303344860281,0.31027770062523896,0.39037909124427134,0.641127302648011,0.3665824319560322,0.6392029334852884,0.4772683793468417,0.7491451541640262,0.5809348483193851,0.5356390331878277,0.7870630255370205,0.4509216572620814,0.5452182751909767,0.6882868769487201,0.6024331158847132
0.6,0.8449344112298557,0.619182812117357,0.6819309198222708,0.30876968708558267,0.3855654031027381,0.6385896423043065,0.36354567840873464,0.6373365350765406,0.47398392281436813,0.7469765885448724,0.5760089272429361,0.5339928115399575,0.7855133122702249,0.44520907348544897,0.540443409120657,0.6855834833359745,0.5975958696801466
0.6083333333333333,0.8429209278264668,0.614453056925572,0.6786515479201685,0.30728670691669185,0.38080748475378956,0.636067889194796,0.3605500370473552,0.6354617787539678,0.47071100158535256,0.7448031755380562,0.5711141382356121,0.5323476535495132,0.7839568098768646,0.4395531385050984,0.5357023069479525,0.6829004689976511,0.592783597580592
0.6166666666666667,0.8409117159795754,0.6097422397982981,0.6753920237662026,0.3058279983569424,0.37610487829994826,0.6335620218080871,0.35759478492747054,0.6335790304242256,0.4674497002369627,0.7426250686978482,0.5662505575294032,0.5307036282827944,0.7823936446507185,0.43395402878765243,0.5309947338403656,0.6802373894404476,0.5879963986638507
0.625,0.8389067777169016,0.6050504804201893,0.672152156974214,0.30439283790706667,0.37145712486426197,0.6310720163427583,0.35467921545997116,0.6316886455586981,0.46420010266082457,0.7404424199328031,0.5614182559090313,0.5290608030908861,0.7808239409437753,0.4284119049348942,0.5263204610999382,0.6775938141107981,0.5832343681646103
0.6333333333333333,0.8369061148473175,0.6003778962138244,0.6689317615675389,0.3029805370749011,0.36818889276905237,0.6285978467356378,0.3518026377945862,0.629790969583389,0.4609622920368108,0.738255379544067,0.5566172987073781,0.527419243660989,0.7792478212356421,0.42292691108281855,0.5216792659125283,0.6749693258742117,0.5784975974606013
0.6416666666666666,0.8349097289693446,0.5957246023189967,0.6657306557709857,0.3015904395772001,0.36517009297367337,0.6261394846910875,0.34896437624009347,0.6278863382524202,0.45773635080665076,0.7360640962288753,0.5518477458058383,0.5257790140660119,0.7776654061852697,0.4174991751055876,0.5170709311015547,0.6723635205178901,0.5737861740624175
0.65,0.8329176214791194,0.5910907115742329,0.6625486618111742,0.30022191886807786,0.3621744358523472,0.6236968997112411,0.3461637697180024,0.6259750780077602,0.4545223606424593,0.7338687171379744,0.5471096516393732,0.524140176812735,0.7760768146799122,0.41212880859315365,0.5124952448919469,0.6697760062745851,0.5691001816068031
0.6583333333333333,0.8309297935778672,0.5864763345003952,0.6593856057282635,0.29887437595176536,0.3592017370107644,0.6212700591271387,0.3434001712531161,0.6240575063277763,0.4513204024245486,0.731669387901695,0.5424030652060231,0.5225027928888772,0.7744821639064006,0.4068159068405661,0.5079520006817235,0.6672064033656787,0.5644396998532091
0.6666666666666666,0.8289462462789581,0.5818815792862075,0.6562413172288364,0.297547237438971,0.35625181538480005,0.6188589281307141,0.3406729474952306,0.6221339320671554,0.44813055621462144,0.7294662526571261,0.5377280300806077,0.5208669218087196,0.7728815693980111,0.4015605488584545,0.5034409968209829,0.664654343561473,0.5598048046834077
0.675,0.8269669804146004,0.5773065517755678,0.653115629500552,0.2962399538111633,0.3533244930575804,0.6164634698075737,0.337981478269441,0.6202046557055874,0.4449529012302243,0.7272594540762581,0.5330845844323246,0.519232621645735,0.7712751450864197,0.39636279740379776,0.4989620363980885,0.6621194697567037,0.5551955681039462
0.6833333333333333,0.8249919966422373,0.5727513554564959,0.6500083790577523,0.2949519978628714,0.35041959512252824,0.6140836451705213,0.3353251561528288,0.6182699696094835,0.44178751581979037,0.7250491333919798,0.5284727610459302,0.5175999490773463,0.7696630033506779,0.39122269903003937,0.49451492703284444,0.65960143558745,0.5506120582512131
0.6916666666666667,0.8230212954507348,0.5682160914515885,0.6469194055948269,0.2936828632967328,0.3475369495489422,0.6117194131937713,0.3327033860755252,0.6163301583782166,0.43863447743790585,0.7228354304221627,0.5238925873461634,0.5159689594250483,0.7680452550634662,0.3861402841555288,0.49009948067647074,0.6570999050824626,0.5460543393988759
0.7,0.8210548771664223,0.5637008585098421,0.6438485518451409,0.29243206344976186,0.34467638705266523,0.6093707308478005,0.3301155849443947,0.6143854990744417,0.4354938626208532,0.7206184835920503,0.5193440854250508,0.5143397066903959,0.7664220096348985,0.3817547753924666,0.48571551341819347,0.6546145522568338,0.5415224719674465
0.7083333333333334,0.8190927419590834,0.5592057529997214,0.6407956634478533,0.2911991301323377,0.34183774097405806,0.6070375531347839,0.3275611812877914,0.6124362614796152,0.43236574696248115,0.7183984299551807,0.5148272720717071,0.512712243591039,0.7647933750541537,0.3801328158698199,0.48136284529826284,0.6521450607801639,0.5370165125357143
0.7166666666666667,0.8171348898479799,0.5547308689033428,0.6377605888221661,0.28998361256386507,0.3390208471628169,0.6047198331316685,0.32503961492003397,0.6104827083356001,0.4292502050904642,0.7161754052130765,0.5103421588042183,0.5110866215951787,0.7631594579292115,0.3785161040943642,0.4770413001272403,0.6496911236414468,0.5329087452492607
0.725,0.8151813207055494,0.5502762978296688,0.6347431790485369,0.2887850764039091,0.33622554386917364,0.6024175220417333,0.322550336624437,0.6085250955734469,0.4261473106430074,0.7139495437339285,0.50588875190318,0.5094628909545601,0.7615203635249774,0.3769046667409001,0.47275070531138097,0.647252442828541,0.5298695943921145
0.7333333333333333,0.8132320342590038,0.5458421290913121,0.6317432877564162,0.28760310290237195,0.33345167164098893,0.6001305692038675,0.32009280785388494,0.6065636725304179,0.42305713624605984,0.7117209785705112,0.5014670524464279,0.5078411007361416,0.7598761958000896,0.37529852957225546,0.4684908916839578,0.6448287290216768,0.5268416149137269
0.7416666666666667,0.8112870300993658,0.5414284495968199,0.6287607710179729,0.2864372880503946,0.3306990732262882,0.5978589221452726,0.3182850910336735,0.6045986821563116,0.41997975349110506,0.7094898414775649,0.4975199673191539,0.5062212988525538,0.7582270574426988,0.37369771744055014,0.4642616933423722,0.6424197013001647,0.5238248742246869
0.75,0.8093463076840272,0.537035343903021,0.6257954872473359,0.285287241833486,0.3279675934807591,0.5956025266212291,0.31689951889190754,0.6026303612101265,0.41691523291358906,0.7072562629288821,0.49387557454385483,0.5046035320914914,0.7565730499055244,0.37210225428892785,0.4600629474909012,0.6400250868614789,0.5208194379972562
0.7583333333333333,0.8074098663409139,0.532662894227923,0.6228472971048132,0.2841525875329946,0.32525707927974057,0.5933613266542078,0.3155251240281378,0.600658940448088,0.4138636439720587,0.7050203721343399,0.4902531549939382,0.5029878461441665,0.7549142734404887,0.37051216315376384,0.45589449428889406,0.637644620751887,0.5178253701860447
0.7666666666666666,0.805477705272471,0.5283111804561469,0.6199160634055522,0.2830329610771329,0.32256737943422054,0.5911352645735846,0.3141616617186618,0.598684644804058,0.4108250550280806,0.7027822970571243,0.48665266990402173,0.501374285632955,0.7532508271332382,0.36892746616737093,0.45175617669799634,0.6352780456078211,0.514842733044551
0.775,0.8035498235594282,0.5239802801472122,0.6170016510320961,0.2819280104380377,0.31989834461038014,0.5889242810559054,0.3128088954488953,0.5967076935633224,0.40779953332700714,0.7005421644313848,0.48307407874237784,0.4997628941383799,0.7515828089300758,0.3673481845612165,0.4476478403408759,0.6329251114071816,0.511871587142796
0.7833333333333333,0.8016262201643592,0.5196702685463793,0.6141039268502553,0.280837395070354,0.31724982725217826,0.5867283151656281,0.31146659659477877,0.594728300530757,0.404787144975,0.6983000997685229,0.47951733924819384,0.4981537142255639,0.7499103156487903,0.36577433866967113,0.44356933336644516,0.6305855752297627,0.5089119913859717
0.7916666666666666,0.7997068939350442,0.5153812185977522,0.6112227596277297,0.2797607853872781,0.3146216815065077,0.5845473043962783,0.3101345441172703,0.5927466741943483,0.40178795491812863,0.6960562273496488,0.4759824074889827,0.496546787470297,0.7482334430270153,0.3642059479342986,0.4395205063147727,0.6282592010260193,0.5059640030340247
0.8,0.7977918436076545,0.511113200959365,0.6083580199669795,0.2786978622703722,0.3120137631535395,0.582381184711966,0.3088125242710915,0.5907630178850479,0.3988020269281064,0.6938106702655642,0.47246923785406375,0.49494215448241197,0.746552285741297,0.36264303090871003,0.43550121198880476,0.6259457593933666,0.5030276777208884
0.8083333333333333,0.7958810678097741,0.5068662840199784,0.605509580253321,0.2776483166097727,0.3094259295679988,0.5802298905891885,0.3075003303269,0.588777529933927,0.3958294235819711,0.6915635504170479,0.4689777831019719,0.4933398549226801,0.7448669374325249,0.36108560526345357,0.4315113053303236,0.6236450273592299,0.5001030694713292
0.8166666666666667,0.7939745650632828,0.5026405339173213,0.6026773145653521,0.27661184887168333,0.3068580396380718,0.5780933550588693,0.30619776230607876,0.5867904038275907,0.39287020624466745,0.6893149885257479,0.465507994393499,0.49173992753215556,0.7431774907306107,0.35953368778904327,0.42755064330005993,0.6213567881700556,0.49719023072473845
0.825,0.7920723337871167,0.4984360145575239,0.5998610986224698,0.2755881686902651,0.30430995370878533,0.5762454380365875,0.30490462672734214,0.5848018283304178,0.3899244350520437,0.6870651041446386,0.46205982132233636,0.49014241015193205,0.7414840372778095,0.35798729440443533,0.4236190847618869,0.6190808310947047,0.494289212354728
0.8333333333333334,0.7901743722999305,0.49455378738453104,0.5970608097255722,0.274576994481226,0.30178153352994436,0.5745825424820609,0.30362073636436965,0.5828119875246797,0.3869921688942824,0.6848140156675497,0.4586332119459779,0.4885473397441924,0.7397866677507997,0.35644644016319976,0.4197164903710251,0.6168169512745022,0.4915505635643617
0.8416666666666667,0.7882806788226915,0.491068476977531,0.594276326700863,0.2735780530747156,0.29927264220392796,0.572927929799808,0.30234591001370387,0.5808210610488109,0.38407346539979453,0.6825618403378811,0.455228112816834,0.4869547524127125,0.7380854718816441,0.35491113926010476,0.41584272246617787,0.6145649494990555,0.4890116146951218
0.85,0.7863912514812207,0.48759057228388336,0.5915075298469726,0.27259107939022514,0.296783144136458,0.5712815625700443,0.30107997227214084,0.5788292241843506,0.3811683809196083,0.6803086942565986,0.45184446901351144,0.4853646834226073,0.736380538477751,0.3533814050383009,0.41199764496552727,0.6123246320400378,0.48647762785324533
0.8583333333333333,0.784506088308721,0.4841202051161389,0.5887543008852196,0.27161581611698543,0.2943129049901611,0.5696434029176317,0.2998227533228736,0.5768366479711474,0.3782769705122718,0.6780546923896268,0.4484822241721994,0.4837771672193793,0.7346719554409593,0.35185724999695567,0.40818112326652367,0.6100958104826997,0.4839486861677591
0.8666666666666667,0.7826251872483139,0.48065751166615306,0.5860165229128154,0.27065201339573935,0.29186179164075193,0.5680134125353841,0.2985740887296451,0.5748434993218844,0.3753992879293095,0.6757999485747405,0.44514132051811506,0.4821922374473245,0.7329598097858733,0.35033868579930966,0.40439302414938844,0.6078783015608407,0.48142487455673877
0.875,0.7807485461556178,0.4772026321638789,0.5832940803588396,0.26969942853601997,0.28942967213566617,0.5663915527069843,0.29733381923818164,0.5728499411313579,0.3725353856012543,0.673544575528062,0.4418216988969458,0.48060992696735333,0.7312441876575745,0.34882572328113964,0.40063321568426796,0.6056719269982554,0.47890627956561616
0.8833333333333333,0.7788761628014027,0.4737557105484396,0.5805868589427768,0.26875782574128004,0.28701641565496255,0.5647777843295003,0.29610179058418373,0.5708561323809285,0.3696853146242876,0.6712886848502749,0.4385232988062334,0.479030267874293,0.7295251743488386,0.3473183724596068,0.39690156714195995,0.603476513356292,0.4763929892113663
0.8916666666666666,0.7770080348720226,0.470316894151285,0.5778947456354269,0.26782697584843035,0.28462189247432856,0.5631720679354706,0.2948778533071659,0.5688622282385438,0.36684912474752196,0.6690323870326608,0.4352460584266388,0.47745329151371996,0.7278028543169902,0.3458166425424677,0.3931979489081486,0.601291891887187,0.47388509283250246
0.9,0.7751441599688867,0.46688633339126717,0.5752176286219728,0.2669066560808096,0.28224597392999146,0.5615743637145486,0.2936618625817165,0.5668683801547454,0.3640268643609525,0.6667757914630691,0.4319899146530255,0.47587902849839164,0.7260773112005272,0.34432054193763517,0.3895222324010728,0.5991178983928274,0.4713826809448294
0.9083333333333333,0.7732845356148892,0.4634641814814597,0.5725553972670134,0.26599664981365834,0.27988853238539,0.5599846315346834,0.292453678086245,0.5648747359550564,0.36121858048411226,0.6645190064319261,0.42875480312529407,0.47430750872434113,0.7243486278356494,0.342830078263061,0.3858742899925606,0.596954373088591,0.46888584510290043
0.9166666666666666,0.7714291592543128,0.46005059414755256,0.5699079420813331,0.2650967463512139,0.277549441199391,0.5584028309628193,0.29125316380076066,0.5628814399291457,0.3584243187554665,0.6622621391383987,0.42554065825890813,0.4727387613866897,0.7226168862728279,0.34134525835693474,0.382253994932354,0.5948011604719391,0.4663946777671211
0.9249999999999999,0.769578028254586,0.45664572935765807,0.5672751546901951,0.2642067407145798,0.2752285746958954,0.5568289212851059,0.29006018786606214,0.5608886329171643,0.3556441234225719,0.6600052956968213,0.42234741327503755,0.47117281499524866,0.7208821677935551,0.3398660882881649,0.37866122127332613,0.5926581091954032,0.4639092721764534
0.9333333333333333,0.7677311399079985,0.45324974706336313,0.5646569278029405,0.26332643343955764,0.2729258081346337,0.5552628615265961,0.28887462243699535,0.5588964523936434,0.35287803733304146,0.6577485811434922,0.41917500023025467,0.4696096973897078,0.7191445529129498,0.33839257336713646,0.37509584379738764,0.5905250719436493,0.46142972222653544
0.9416666666666667,0.7658884914333287,0.4498628089518641,0.5620531551836546,0.2624556303836566,0.27064101768298243,0.5537046104704251,0.2876963435399501,0.5569050325493451,0.35012610192461885,0.6554920994439634,0.4160233500457075,0.46804943574989033,0.7174041213896245,0.33692471815672526,0.3715577379547414,0.5884019053142672,0.45895612235087724
0.95,0.7640500799773849,0.4464850781631893,0.5594637316226799,0.2615941425415212,0.26837408038859223,0.5521541266764525,0.28652523093619536,0.5549145043714464,0.3473883572103413,0.6532359534841606,0.41289239253569954,0.46649205661204196,0.7156609522523081,0.3354625264835441,0.36804677979635547,0.5862884697019587,0.4564885673876156
0.9583333333333334,0.7622159026164668,0.4431167189524843,0.5568885529087237,0.26074178586804114,0.2661248741599792,0.5506113684993635,0.28536116799077776,0.552924995722447,0.3446648417779844,0.6509802450711837,0.40978205643560484,0.4649375858825937,0.7139151238050789,0.3340060014494152,0.3645628459126192,0.5841846291857892,0.454027152417539
0.9666666666666667,0.7603859563577517,0.4397578966485991,0.554327515801342,0.25989838110842206,0.2638932777533936,0.5490762941078188,0.28420404154668816,0.5509366314181797,0.34195559278050286,0.6487250749546949,0.40669226942903475,0.46338604885063495,0.7121667136395361,0.3325551454430454,0.36110581337475867,0.5820902514191681,0.451571972749617
0.975,0.7585602381406104,0.43640877735989225,0.5517805180289054,0.2590637536345186,0.26167917073648994,0.5475488615163101,0.28305374180402204,0.5489495333053046,0.33926064592888716,0.6464705428220141,0.40362295817418664,0.46183747020078464,0.710415798646287,0.33110996015188887,0.35767555967875175,0.5800052075222244,0.4491231237803385
0.9833333333333333,0.7567387448378607,0.4330695277597599,0.5492474582697842,0.25823773328673877,0.2594824334737226,0.5460290285843312,0.2819101622038558,0.5469638203386691,0.33658003548600746,0.6442167473024778,0.40057404832929117,0.4602918740256364,0.7086624550258047,0.32967044657418365,0.35427196269172284,0.57792937197632,0.4466807008926982
0.9916666666666667,0.7549214732569635,0.42974031488761666,0.5467282361086865,0.25742015423311637,0.25730294710719026,0.5445167530363391,0.2807731993165646,0.5449796086111998,0.3339137942609849,0.6419637859713827,0.39754546457708045,0.4587492838377975,0.7069067582987086,0.32823660503114677,0.35089490060078127,0.5758626225515617,0.4442447993627071
1.0,0.7531084201411697,0.42642130595723376,0.5442227520299613,0.2566108548451483,0.255140593538496,0.5430119924806064,0.27964275273431627,0.5429970114101454,0.33126195360409916,0.6397117553535648,0.39453713066142654,0.45720972258155557,0.7051487833155196,0.32680843518015207,0.3475442518642666,0.5738048402120424,0.4418155142693947
1.0083333333333333,0.751299582170627,0.4231126681723099,0.5417309073993417,0.2558096775373298,0.25299525541171736,0.5415147044248837,0.2785187249674757,0.5410161393300981,0.328624543402234,0.6374607509266698,0.39154896946353557,0.4556732126441924,0.7033886042659468,0.32538593602689064,0.34421989516537166,0.5717559090010409,0.43939294040825116
1.0166666666666666,0.7494949559634557,0.41981456854916355,0.5392526044468336,0.25501646864692457,0.2508668160974515,0.5400248462916301,0.27740102134465705,0.5390371003071316,0.32600159207486884,0.6352108671241704,0.38858090295413283,0.4541397758669878,0.7016262946877617,0.323969105937207,0.34092170936810284,0.5697157159646875,0.43697717220807564
1.025,0.7476945380767996,0.41652717374642195,0.5367877462507136,0.2542310783089386,0.24875515967784131,0.5385423754328077,0.2762895499161695,0.5370599996813067,0.3233931265706202,0.6329621973381835,0.3856328522484782,0.45260943355592553,0.6998619274753107,0.3225579426507366,0.3376495734755388,0.5676841510655206,0.4345683036511737
1.0333333333333332,0.7458983250078646,0.41325064990159327,0.534336236722554,0.25345336033604454,0.24666017093254183,0.537067249144247,0.27518422136059495,0.5350849402565253,0.32079917236434247,0.6307148339221383,0.3827047376363728,0.45108220649214786,0.6980955748877306,0.3211524432935526,0.3344033665903537,0.5656611070991211,0.43216642819687057
1.0416666666666667,0.744106313194957,0.40998516247441236,0.5318979805932357,0.25268317210355096,0.244581735325543,0.5355994246795719,0.2740849488942521,0.5331120223579134,0.31821975345479236,0.6284688681933555,0.3797964786065691,0.4495581149421792,0.6963273085569176,0.31975260439091713,0.33118296787755386,0.5636464796136701,0.42977163870829577
1.05,0.7423184990185272,0.4067308760968427,0.5294728833998602,0.2519203744391484,0.24251973899279722,0.5341388592636892,0.2729916481832956,0.5311413438869238,0.3156548923628662,0.6262243904355815,0.3769079938713558,0.4480371786679497,0.6945571994953129,0.3183584218801257,0.3279882565293969,0.5616401668322704,0.4273840273823962
1.0583333333333333,0.7405348788022357,0.4034879544296324,0.5270608514735119,0.25116483151716656,0.24047406873057245,0.5326855101058404,0.2719042372581961,0.5291730003743387,0.3131046101304176,0.6239814899015436,0.3740392013912693,0.4465194169366597,0.6927853181035591,0.31696989112342067,0.32481911173243766,0.5596420695778901,0.42500368568314606
1.0666666666666667,0.7387554488140509,0.400256560025306,0.5246617919277886,0.25041641075708493,0.23844461198446948,0.5312393344122164,0.2708226364309952,0.5272070850313691,0.3105689263196644,0.6217402548155658,0.3711900183998886,0.44500484853050354,0.6910117341780926,0.31558700692095754,0.32167541263666655,0.5576520912007736,0.4226307042779048
1.075,0.7369802052673884,0.3970368541974926,0.5222756126480416,0.24967498272604052,0.23643125683903302,0.5298002893981363,0.26974676824179417,0.5252436887990272,0.3080478590131919,0.619500772376311,0.36836036142865736,0.44349349175629815,0.6892365169187278,0.31420976352380126,0.3185570383266815,0.5556701375081622,0.42026517297689536
1.0833333333333333,0.7352091443221503,0.39382899689647366,0.5199022222812402,0.24894042104508354,0.23443389200788708,0.5283683322997892,0.2686765573716778,0.5232829003959529,0.305541424814566,0.6172631287596936,0.3655501463316851,0.4419853644550395,0.6874597349362965,0.3128381546469361,0.3154638677948553,0.553696116696189,0.4179071806757566
1.0916666666666666,0.7334422620817754,0.39063314659085546,0.5175415302263987,0.2482126022989336,0.2324524068243223,0.5269434203855432,0.26761193056229005,0.5213248063648911,0.3030496388495591,0.6150274091220226,0.3627592883104732,0.4404804840112837,0.6856814562604033,0.31147217348227,0.3123957799164447,0.5517299392837893,0.4155568153010696
1.1,0.7316795545967966,0.387449460155242,0.5151934466254791,0.24749140594899324,0.23048669123226656,0.5255255109668214,0.26655281655364377,0.5193694911179837,0.300572514768005,0.6127936976034266,0.35998770193851015,0.4389788673575444,0.6839017483473198,0.31011181271161753,0.3093526534265852,0.54977151804848,0.4132141637563932
1.1083333333333334,0.729921017866349,0.38427809276381875,0.5128578823546954,0.24677671424937656,0.22853663577756322,0.5241145614085504,0.26549914601694447,0.5174170369810709,0.2983514809814095,0.6105620773316108,0.35723530118567964,0.4374805309850927,0.6821206780751928,0.3087570645196381,0.3063343668981494,0.5478207679638647,0.4108793118744557
1.1166666666666667,0.7281666478379274,0.38111919778972764,0.5105347490161399,0.24606841216571604,0.22660213159948683,0.522710529139178,0.2644508514899589,0.5154675242371777,0.2972710861520721,0.6083326304260069,0.3545019994424227,0.43598549095343686,0.6803383117515199,0.3074079206067214,0.3033407987145179,0.5458776061387054,0.4085523443715823
1.125,0.7264164404080934,0.3779729267101313,0.5082239589296502,0.24536638729651244,0.22468307042388858,0.5213133716602711,0.2634078673148354,0.5135210311693643,0.2961961139553599,0.6061054380017408,0.35178770954359495,0.4344937628972896,0.678554715128024,0.3060643722017946,0.30037182705971394,0.543941951757433,0.40623334480371043
1.1333333333333333,0.7246703914231502,0.3748394290168554,0.5059254251248241,0.24467052979679108,0.22277934456497128,0.5199230465556894,0.26237012957825234,0.5115776341031227,0.295126490053682,0.6038805801552137,0.34909234379195503,0.43300536203454226,0.6767699534008668,0.30472641007504175,0.2974273298995094,0.5420137260219251,0.40392239552569886
1.1416666666666666,0.7229284966797834,0.3717188521325035,0.5036390613331104,0.24398073230383502,0.22089084691032201,0.5185395115003466,0.261337576053795,0.5096374074485011,0.2940621417666155,0.6016581359787017,0.3464158139812253,0.43152030317400314,0.6749840912161869,0.3033940245505132,0.29450718496535344,0.5400928520944266,0.4016195776532533
1.15,0.7211907519256732,0.3686113413319351,0.5013647819798732,0.24329688986476355,0.21901747091664156,0.5171627242685541,0.2603101461464627,0.5077004237421279,0.293002998032544,0.5994381835670384,0.34375803141865624,0.4300386007229218,0.6731971926753278,0.30206720551861566,0.29161126974091356,0.5381792550414494,0.3993249710274285
1.1583333333333332,0.7194571528600736,0.36551703966899085,0.49910250217635516,0.2426188998698284,0.2171591106050768,0.5157926427419619,0.2592877808391937,0.505766753689325,0.29194898937652064,0.5972208000159118,0.3413020386050789,0.42856026869430147,0.6714093213397753,0.30074594244846453,0.28873946144995966,0.5362728617807905,0.3970386541816462
1.1666666666666667,0.7177276951343646,0.36243608790836523,0.49685213771142384,0.24194666201003354,0.2153156605560707,0.5144292249170916,0.25827042264131145,0.503836466206481,0.29090004787450735,0.5950060614251239,0.33939193399382656,0.42708532071402194,0.6696205402358314,0.2994302244000825,0.2858916370455758,0.5343736010546446,0.3947607043111936
1.175,0.7160023743525774,0.35936862446250395,0.49461360504434176,0.24128007818930447,0.21348701590458943,0.5130724289124736,0.2572580155387924,0.5019096284638704,0.28985610711858095,0.5927940429017241,0.3374880921374178,0.42561377002777795,0.6678309118590517,0.29812004003643067,0.28306767320066983,0.5324814033592403,0.3924911972451409
1.1833333333333333,0.7142811860718936,0.3563147853334202,0.49238682132773215,0.24061905246916981,0.21167307233569743,0.5117222129753898,0.2562505049462526,0.499986305926318,0.28881710218305284,0.5905848185630377,0.3355905545989976,0.4241456295078493,0.6660404981784663,0.2968153776352627,0.2802674462997612,0.5305962008974406,0.39023020742063474
1.1916666666666667,0.712564125803126,0.3532747040494766,0.4901717043799791,0.23996349101194817,0.20987372608046306,0.5103785354882295,0.25524783766055953,0.49806656230896584,0.2877829695914902,0.5883784615396329,0.33369936198911376,0.42268091165971594,0.6642493606406139,0.29551622510077763,0.2774908324320139,0.5287179275356668,0.38797780785459623
1.2,0.7108511890111737,0.3502485114893598,0.4879681726742215,0.23931330202352188,0.2080888739121703,0.5090413549744631,0.25424996181597054,0.4961504596723703,0.28675364728457814,0.5861750439782368,0.3318145539692464,0.42121962862852796,0.6624575601734133,0.29422256997506874,0.27473770738549247,0.526846518758396,0.3857340700589439
1.2083333333333333,0.7091423711154651,0.34723633597450293,0.48577614534048424,0.23866839569817214,0.2063184131428196,0.5077106301042396,0.2532568268406963,0.4942380584732942,0.28572907458879715,0.5839746370446381,0.3299361692559761,0.41976179220545146,0.6606651571898968,0.29293439944937955,0.27200794664260924,0.5249819116241231,0.3834990640899772
1.2166666666666666,0.707437667490384,0.3442383032043821,0.4838793882924561,0.2380286841653842,0.20456224161988973,0.5063863196996128,0.2522683834148067,0.4923294175750464,0.28470919218587537,0.5817773109266005,0.32806424562581027,0.4183074138338985,0.658872211591835,0.291651700380462,0.26930142537673074,0.5231240447227223,0.3812728585191403
1.225,0.705737073465685,0.3412545361860421,0.4829467758162304,0.23739408143853089,0.20282025772334408,0.5050683827394092,0.2512845834293701,0.4904245942815829,0.2836939420829807,0.579583134836813,0.32619881992069283,0.41685650461565327,0.6570787827732758,0.29037445929885203,0.26661801844991334,0.5212728581341322,0.37905552040084767
1.2333333333333334,0.7040405843269023,0.33828515519582814,0.4820066380871035,0.23676450336534124,0.20109236036285372,0.5037567783637316,0.250305379946748,0.48852364437032725,0.2826832675836037,0.5773921770159054,0.3243399280542117,0.4154090753169204,0.6552849296240258,0.2891026624174605,0.2639576004117343,0.5194282933882954,0.37684711525637427
1.2416666666666667,0.7023481953157525,0.3353302777437883,0.4810590627819934,0.23613986758006733,0.19937844897522058,0.5024514658835555,0.2493307271619345,0.4866266221237983,0.2816771132591032,0.5752045047355526,0.3224876050033765,0.41396513637429466,0.6534907105331024,0.28783629564511815,0.2613200454991838,0.5175902934262866,0.3746477070590415
1.25,0.7006599016305398,0.33239001854072014,0.48010413893823456,0.23552009345725597,0.19767842352197074,0.5011524047889852,0.2483605803648678,0.4847335803601309,0.28067542492087255,0.5730201843017003,0.3206418847750356,0.41252469790068336,0.6516961833921808,0.28657534459711026,0.2587052276375817,0.5157588025625548,0.37245735822070175
1.2583333333333333,0.6989756984265613,0.32946448946781715,0.47914195687672256,0.2349051020670406,0.19599218448709943,0.499859554739515,0.24739489590360797,0.48284457046257373,0.27967814959307985,0.5708392810579289,0.3188028004782815,0.41108776969118127,0.6499014055990667,0.2853197946056003,0.2561130204424849,0.5139337664482141,0.3702761295794992
1.2666666666666666,0.6972955808165245,0.32655379954887487,0.47817260812670265,0.2342948161318611,0.19431963287494503,0.49857287557477864,0.24643363115452094,0.4809596424080501,0.2786852354859553,0.568661859388993,0.31697038430271834,0.4096543612289287,0.6481064340612188,0.2840696307299398,0.25354329722254426,0.5121151320353138,0.36810408038890174
1.275,0.6956195438709704,0.3236580549250248,0.4771961853521958,0.2336891599845275,0.1926606702081601,0.49729232731808337,0.24547674450652604,0.4790788447948665,0.27769663196957267,0.5664879827245528,0.31514466752139053,0.40822448169018904,0.6463113251993525,0.28282483776684975,0.2509959309832758,0.5103028475420164,0.3659412683076069
1.2833333333333332,0.693947582618724,0.3207773588319551,0.47621278228004454,0.23308805952753706,0.1910151985257664,0.49601787017951865,0.24452419530375682,0.47720222486965314,0.2767122895480949,0.56431771354313,0.31332568049699167,0.4067981399456815,0.6445161349511507,0.281585400260464,0.24847079443170447,0.5084968624186196,0.3637877493888183
1.2916666666666667,0.6922796920473516,0.31791181157958054,0.4752224936295698,0.23249144219356047,0.18938312038126165,0.4947494645588599,0.24357594382365338,0.475329828553619,0.2757321598344304,0.5621511133763135,0.31151345268804836,0.4053753445702849,0.6427209187741117,0.28035130251223234,0.24596775998184198,0.5066971273143475,0.36164357807493275
1.3,0.6906158671036594,0.31506151053412695,0.4742254150438235,0.2318992369070101,0.1877643388407519,0.4934870710482693,0.242631951248232,0.47346170046820946,0.2747561955252764,0.5599882428132391,0.30970801265509335,0.40395610384714786,0.6409257316377408,0.27912252859066766,0.2434866997609587,0.5049035940448514,0.3595088071906374
1.3083333333333333,0.6889561026940986,0.3122265501025902,0.4732216430224089,0.23131137404660315,0.1861587574810933,0.4922306504347999,0.2416921796352444,0.4715978839602465,0.27378435037648885,0.5578291615053671,0.30790938806684615,0.4025404257722818,0.6391306280366728,0.277899062340931,0.2410274856165997,0.5031162155603415,0.357383487937436
1.3166666666666667,0.6873003936824993,0.3094070217195317,0.4722112748558603,0.23072778540883623,0.18456628038917927,0.4909801637027116,0.2407565918903885,0.46973842112663555,0.27281657917875596,0.5556739281715981,0.30611760570641217,0.4011283180594364,0.6373356619922916,0.27668088739424823,0.2385899891204308,0.5013349459142907,0.35526766988948405
1.325,0.6856487348924666,0.30660301383617633,0.4711944085615575,0.2301484041722837,0.182986812165055,0.48973557203559986,0.23982515174051708,0.4678833528387271,0.2718528377335136,0.5535226006002211,0.3043326914775194,0.39971978814486736,0.6355408870535382,0.2754679871771447,0.2361740815770769,0.4995597402326372,0.35316140099052185
1.3333333333333333,0.6840011211082556,0.3038146119117695,0.47017114282113837,0.22957316486263726,0.18142025791530111,0.48849683681834355,0.2388978237078146,0.4660327187664107,0.27089308282914387,0.551375235639191,0.3025546704108091,0.3983148431919993,0.6337463562995418,0.27426034492049506,0.23377963403677646,0.49779055468750577,0.3510647275518844
1.3416666666666666,0.6823575470743979,0.30104189840715584,0.46914157691940245,0.22900200331839873,0.1798665232532537,0.4872639196388799,0.23797457308490194,0.46418655740202996,0.26993727223219366,0.5492318892191995,0.3007835666701951,0.39691349009598625,0.631952122342115,0.2730579436683781,0.23140651730215164,0.49602734647880553,0.34897769425157105
1.35,0.6807180074959889,0.2982849527805426,0.46810581068466534,0.22843485665714555,0.17832551429832863,0.4860367822898087,0.23705536591082965,0.46234490608419876,0.26898536466105816,0.547092616352377,0.2990194035593119,0.3955157354881757,0.6301582373281193,0.2718607662867267,0.2290546019382742,0.4942700737934535,0.3472675695237438
1.3583333333333334,0.679082497038974,0.2955438514854024,0.46706394443053323,0.2278716632571206,0.1767971376751014,0.48481538676983094,0.23614016894792086,0.460507801021606,0.268037319754606,0.5449574711357345,0.2972622035280664,0.3941215857404762,0.6283647529417153,0.270668795471768,0.2267237582831947,0.4925186957832259,0.3456918946342713
1.3666666666666667,0.6774510103304237,0.2928186679704815,0.4660160788990752,0.2273123627289402,0.17528130051244384,0.4835996952850281,0.23522894965942803,0.45867527731689034,0.267093098057865,0.5428265067559341,0.29551198817931396,0.3927310469696365,0.6265717204065085,0.26948201375824204,0.22556663605162006,0.4907731725391762,0.34412151757447523
1.375,0.6758235419588084,0.2901094726818623,0.46496231520534853,0.22675689586898432,0.17377791044271215,0.48238967024998536,0.23432167618796837,0.45684736899067024,0.2661526610014662,0.5406997754940472,0.29376877827567327,0.39134412504143473,0.6247791904876039,0.26830040352739953,0.22480513964594098,0.4890334650663796,0.342556451658554
1.3833333333333333,0.6742000864742654,0.2874163330670493,0.46390275478325177,0.22620520464023014,0.17228687560098885,0.4811852742887662,0.2334183173346967,0.4550241090058121,0.2652159708815651,0.5385773287303066,0.292032593746504,0.3899608255747904,0.6229872134935784,0.267123947014757,0.22404878720129362,0.4872995352594241,0.3409967096606472
1.3916666666666666,0.6725806383888573,0.2847393135810232,0.46283749933266277,0.225657232144298,0.17080810462435994,0.47998647023573954,0.23251884253918315,0.4532055292920254,0.2642829908402251,0.5364592169488767,0.2903034536950622,0.3885811539457913,0.6211958392783878,0.2659526263176167,0.22329749197845805,0.4855713458786148,0.3394423038204267
1.4,0.6709651921768321,0.2820784756942274,0.46176665076782397,0.22511292259438462,0.1693415066512322,0.47879322113626605,0.23162322185996026,0.4513916607708622,0.26335368484624727,0.534345489742641,0.28858137640585496,0.38720511529165147,0.6194051172432171,0.2647864234023328,0.22255116910615205,0.4838488605268585,0.33789324584875324
1.4083333333333332,0.6693537422748708,0.2794338779024404,0.4606903111669381,0.22457222128905419,0.16788699132068513,0.47760549024724724,0.2307314259556988,0.4495825333781112,0.2624280176764374,0.5322361958180282,0.2868663793522126,0.3858327145145988,0.6176150963382858,0.2636253201113233,0.22180973556032246,0.482132043627191,0.3363495469334057
1.4166666666666667,0.6677462830823363,0.27680557573848363,0.45960858273214567,0.22403507458685146,0.16644446877185037,0.4764232410375441,0.2298434260669848,0.44777817600699693,0.261505954897285,0.5301313829998867,0.28515847920410065,0.3844639562856957,0.6158258250646239,0.2624692981698148,0.22107311014238007,0.48042086040091875,0.3348112177448982
1.425,0.6661428089615156,0.27419362178572226,0.4585215677584847,0.22350142988170196,0.1650138496433126,0.47524643718826637,0.22895919399865475,0.4459786165954196,0.2605874628470556,0.5280310982364165,0.28345769183619085,0.38309884504860175,0.6140373514758279,0.2613183391923181,0.22034121345645744,0.47871527684633775,0.3332782684423963
1.4333333333333333,0.6645433142378581,0.2715980656933087,0.4574293685594094,0.22297123557906406,0.16359504507253209,0.4740750425929373,0.22807870210266243,0.4441838821572033,0.25967250861825975,0.5259353876041739,0.28176403233621156,0.381737385023281,0.6122497231798107,0.26017242468882273,0.21961396788576226,0.47701525971799275,0.33175070867974626
1.4416666666666667,0.6629477932002128,0.2690189541931219,0.45633208743421005,0.22244444107279918,0.162187966695284,0.4729090213575406,0.2272019232614336,0.442393998779284,0.25876106004050686,0.5238442963131612,0.280077515013602,0.3803795802096581,0.6104629873405577,0.2590315360707064,0.21889129756810233,0.4753207765064521,0.33022854761163006
1.45,0.6613562401010635,0.26645633111835026,0.45522982662657024,0.22192099672272414,0.16079252664510166,0.47174833780045194,0.22632883087168323,0.4406089916415215,0.2578530856637129,0.5217578687120104,0.278398153408486,0.37902543439123126,0.608677190679901,0.2578956546593977,0.21817312837064767,0.4736317954185552,0.3287117938998586
1.4583333333333333,0.659768649156761,0.2639102374161963,0.45412268828377644,0.22140085383281385,0.1594086375527331,0.47059295645225685,0.22545939882865706,0.438828885035826,0.25694855474164935,0.5196761482932776,0.2767259603009936,0.37767495113864297,0.6068923794793262,0.2567647617031358,0.21745938786399902,0.47194828535810546,0.32720045571981826
1.4666666666666666,0.6581850145477586,0.2613807110656186,0.45301077441726295,0.220883964630016,0.15803621254559602,0.4694428420554635,0.22459360151076105,0.43705370238465285,0.2560474372158245,0.5175991776988556,0.2750609477209488,0.3763281338132196,0.6051085995818225,0.25563883836569345,0.2167500052956219,0.4702702159069742,0.3256945407670842
1.475,0.6566053304188437,0.2588677872260725,0.451894186864487,0.22037028224364913,0.15667516524723252,0.46829795956411135,0.22373141376455205,0.4352834662588907,0.25514970369967754,0.5155269987255195,0.27340312695794644,0.3749849855704798,0.6033258963937898,0.25451786573856694,0.21604491156270933,0.4685975573065764,0.32419405626421316
1.4833333333333334,0.6550295908793768,0.25637149823722605,0.4507730272520986,0.21985976068534419,0.15532540977675274,0.4671582741432788,0.2228728108900503,0.4335181983951989,0.2542553254630658,0.5134596523306191,0.2717525085718428,0.3736455093622558,0.601544314887017,0.25340182484748364,0.21534403918452574,0.4669302804396992,0.3226990089670493
1.4916666666666667,0.6534577900035292,0.2538918736146003,0.4496473969603977,0.21935235482950066,0.15398686074827608,0.46602375116849576,0.22201776862634312,0.43175791971282074,0.2533642744170364,0.5113971786379237,0.2701091023988984,0.3723097079396795,0.5997638996007425,0.25229069665760157,0.214647322274288,0.4652683568126295,0.321209405169289
1.5,0.6518899218305284,0.2514289400746252,0.4485173970890463,0.2188480203942206,0.15265943327035522,0.4648943562250624,0.2211662631409505,0.43000265032992213,0.2524765230988669,0.5093396169436444,0.26847291750954877,0.3709775838580268,0.5979846946438101,0.25118446207862655,0.21395469651062887,0.4636117585392689,0.31972525068378777
1.5083333333333333,0.6503259803649077,0.24898272156002,0.4473831284240273,0.21834671392268815,0.15134304294537432,0.46377005510728075,0.22031827103289983,0.4282524095794912,0.25159204465734786,0.5072870057226292,0.2668439622768614,0.36964913947926803,0.5962067436950901,0.25008310196983224,0.21326609910869135,0.4619604583287173,0.31824655087806475
1.5166666666666666,0.6487659595767619,0.24655323926553324,0.4462446914058133,0.21784839276495904,0.1500376058689378,0.4626508138175987,0.21947376929861942,0.4265072160248394,0.25071081283830915,0.50523938263476,0.26522224437772624,0.3683243769750667,0.594430089996062,0.24898659714499216,0.21258146879089704,0.4603144294636969,0.31677331067639647
1.525,0.6472098534020163,0.2441405116640674,0.44510218609873237,0.21735301506013086,0.14874303862931368,0.46153659856567175,0.21863273532567706,0.42476708747474484,0.24983280197035493,0.5031967845315539,0.2636077707915809,0.36700329832974066,0.5926547763642198,0.24789492837720528,0.2119007457574211,0.4586736457868171,0.3153055345606608
1.5333333333333332,0.6456576557426991,0.24174455453321878,0.4439557121615052,0.21686053971885447,0.14745925830730655,0.4604273757673483,0.217795146882999,0.42303204099827757,0.24895798695080906,0.5011592474629837,0.2620005478096257,0.3656859053431923,0.5908808451915608,0.24680807640361893,0.21122387165645595,0.45703808168541493,0.31384322657640895
1.5416666666666667,0.6441093604672338,0.23936538098225135,0.44280536881892796,0.21637092640615874,0.14618618247522458,0.4593231120475831,0.2169609821097991,0.42130209293934545,0.24808634323183987,0.49912680667880654,0.2604005810438889,0.3643721996337957,0.589108338445189,0.2457260219300402,0.2105507895586439,0.4554077120766474,0.3123863903388423
1.55,0.6425649614106052,0.23700300147953432,0.4416512548346768,0.2158841355245521,0.14492372919613278,0.458223774245142,0.2161302195048842,0.41957725893100284,0.2472178468067545,0.4970994966277719,0.25880787543615397,0.3630621826412522,0.5873372976688912,0.2446487456354312,0.2098814439271987,0.4537825123930026,0.31093502903870307
1.5583333333333333,0.6410244523737193,0.2346574238804588,0.4404934684852136,0.21540012819736834,0.14367181702326126,0.4571293293974846,0.2153028379163219,0.4178575539095587,0.2463524741964499,0.49507735097887706,0.2572224352667589,0.36175585562939966,0.5855677639846704,0.24357622817628571,0.20921578058484655,0.4521624585682235,0.30948914544807926
1.5666666666666667,0.6394878271246422,0.2323286534558536,0.4393321075347621,0.21491886625232404,0.14243036499936423,0.45603974474633796,0.2144788165314547,0.41614299212852734,0.24549020243599515,0.49306040262134154,0.2556442641632828,0.3604532196889864,0.5837997780942419,0.2425084501908785,0.20855374668569085,0.45054752702361994,0.30804874192613463
1.575,0.6379550793987493,0.2300166929209195,0.43816726921133425,0.21444031220525267,0.14119929265605544,0.45495498773702486,0.2136581348672576,0.41443358717246004,0.2446310090626064,0.49104868367083354,0.25407336510913037,0.3591542757404019,0.5820333802804987,0.24144539230338571,0.2078952906860895,0.4489376946547519,0.30661382042476615
1.5833333333333333,0.6364262028988469,0.227721542464692,0.4369990501837749,0.21396442925594816,0.13997852001310873,0.45387502601737345,0.2128407727610152,0.4127293519706963,0.24377487211701365,0.48904222547596143,0.25250974045202873,0.35785902453636376,0.5802686104089482,0.24038703512786752,0.20724036231560147,0.4473329388184706,0.3051843824941962
1.5916666666666666,0.6349011912954001,0.22544319978005067,0.4358275465398073,0.21349118127648162,0.13876796757772278,0.45279982743663305,0.2120267103613203,0.41103029881107817,0.24292177011638713,0.48704105862476704,0.250953391912448,0.35656746666456657,0.578505507929126,0.23933335927211405,0.20658891254805178,0.4457332373202905,0.30376042928850727
1.6,0.6333800382267654,0.22318166009428084,0.43465285376504487,0.21302053277919458,0.137567556343761,0.45172936004439657,0.2112159281193697,0.4093364393536639,0.2420716820437889,0.4850452129512307,0.24940432059196185,0.35527960255028007,0.5767441118759911,0.23828434534134124,0.20594089357275547,0.4441385684020883,0.302341961571121
1.6083333333333334,0.631862737299427,0.22093691620020017,0.433475066722947,0.21255244891251598,0.13637720779095205,0.4506635920895256,0.21040840678055614,0.40764778464448465,0.24122458733915753,0.48305471754178575,0.2478625269815618,0.35399543245890924,0.5749844608713087,0.23723997394174157,0.20529625876593957,0.44254891073009606,0.3009289797202355
1.6166666666666667,0.6303492820882364,0.2187089584878531,0.4322942796356948,0.21208689544739515,0.1351968438840605,0.449602492019083,0.2096041273763376,0.40596434512938046,0.2403804658879271,0.4810696007418496,0.2463280109699371,0.3527149564985047,0.573226593125023,0.2362002256838741,0.20465496266239885,0.44096424338318335,0.2995214837342209
1.625,0.6288396661366576,0.216497774976781,0.4311105860659479,0.21162383876408872,0.13402638707203032,0.44854602847726777,0.2088030712163787,0.40428613066796076,0.23953929800991078,0.47908989016237447,0.24480077185173696,0.3514381746222291,0.5714705464366254,0.23516508118589735,0.20401696092741523,0.4393845458414031,0.298119473236983
1.6333333333333333,0.6273338829570135,0.21430335134887002,0.42992407889947487,0.21116324583932547,0.132865760287092,0.4474941703043556,0.20800521988094967,0.4026131505477255,0.2387010644484261,0.47711561268641905,0.24328080833583124,0.35016508663077744,0.569716358196524,0.23413452107663574,0.2033822103289753,0.43780979797478886,0.29672294748330436
1.6416666666666666,0.6258319260307371,0.21212567098177673,0.4287348503286069,0.21070508423383744,0.13171488694384692,0.44644688653564274,0.2072105552135737,0.4009454134983898,0.23786574635967883,0.4751467944757462,0.24176811855358168,0.3488956921747493,0.5679640653874185,0.23310852599847492,0.20275066871030667,0.4362399800323829,0.2953319053641655
1.65,0.6243337888086208,0.20996471498292804,0.42754299183651134,0.2102493220802403,0.13057369093831886,0.4454041464003939,0.20641905931390886,0.39928292770645263,0.23703332530237903,0.47318346097745245,0.24026270006714187,0.34762999075697437,0.5662137045856844,0.23208707661008257,0.20212229496276032,0.4346750726314789,0.2939463454120581
1.6583333333333332,0.6228394647110737,0.2078204622241011,0.42634859418223064,0.2097959280712505,0.12944209664698203,0.4443659193207921,0.20563071453085996,0.39762570082974313,0.23620378322759444,0.4712256369306304,0.2387645498778008,0.34636798173479044,0.5644653119627714,0.23107015358894625,0.20149704899906057,0.4331150567470619,0.29256626580629563
1.6666666666666667,0.6213489471283759,0.20569288937656569,0.4251517473864852,0.20934487144822406,0.12832002892576427,0.4433321749108919,0.2048455034559025,0.39597373995326035,0.23537710246882754,0.46927334637306795,0.23727366443438597,0.34510966432227164,0.5627189232866231,0.2300577376337276,0.20087489172693654,0.43155991370142854,0.2911916643783288
1.675,0.6198622294209383,0.20358197094679462,0.4239525407181959,0.20889612199000301,0.12720741310902633,0.44230288297557346,0.2040634089166166,0.3943270516310084,0.23455326573231958,0.46732661264799247,0.23579003964174405,0.3438550375924099,0.5609745739231194,0.229049809466423,0.20025578502315905,0.4300096251543126,0.28982253861707696
1.6833333333333333,0.6183793049195598,0.20148767931272543,0.42275106268773655,0.2084496500020543,0.12610417500852272,0.4412780135094995,0.2032844139704082,0.3926856419349726,0.23373225608756285,0.4653854584108602,0.23431367086931146,0.34260410047924555,0.5592322988375491,0.228046349834331,0.1996396917079883,0.428464173096757,0.2884588856742785
1.6916666666666667,0.6169001669256909,0.19940998476056784,0.42154740103662885,0.20800542630588958,0.1250102409123386,0.4402575366960709,0.20250850189842334,0.3910495164373082,0.23291405695802592,0.46344990563619654,0.23284455295979917,0.3413568517799505,0.5574921325961156,0.22704733951181497,0.19902657552005001,0.4269235398386227,0.28713545436898824
1.7,0.6154248087116914,0.19734885552214487,0.4203416427182753,0.20756342222874732,0.12392553758382097,0.439241422906383,0.20173565619963,0.3894186802218416,0.23209865211207162,0.4615199756244914,0.23138268023800035,0.3401132901568602,0.555754109367483,0.2260527593018617,0.19841640109164785,0.42538770799965014,0.2861059711344659
1.7083333333333333,0.6139532235211003,0.19530425781275187,0.4191338738907617,0.20712360959352752,0.12284999226048395,0.4382296426981827,0.20096586058506904,0.3877931378951901,0.23128602565408352,0.4595956890091578,0.2299280465197463,0.3388734141396294,0.5540182629243635,0.2250625900485184,0.19780913392451882,0.42385666050107756,0.28507971989685643
1.7166666666666666,0.612485404568894,0.19327615586952301,0.4179241799077297,0.20668596070896333,0.12178353265291125,0.4372221668148192,0.20019909897225377,0.3861728935975148,0.23047616201576474,0.457677065763552,0.22848064512102137,0.3376372221294296,0.5522846266451578,0.22407681263950416,0.19720474036603844,0.4223303805569498,0.28405669207259715
1.7249999999999999,0.611021345041757,0.19126451199028496,0.41671264530988483,0.20625044836001324,0.1207260869436476,0.4362189661841979,0.19943535547971933,0.38455795101292994,0.22966904594762944,0.455764125208067,0.2270404688672608,0.3364047123981009,0.550553233515644,0.22309540799191038,0.19660318758587944,0.4208088516656694,0.28303687917286513
1.7333333333333334,0.6095610380983484,0.18926928657288308,0.41549935381711056,0.20581704579846413,0.11967758378608577,0.43522001191772774,0.19867461442170092,0.382948313379584,0.22886466251066018,0.4538568860172986,0.22560751010284508,0.33517588309097823,0.5488241161307303,0.22211835706363542,0.19600444355312585,0.4192920576017793,0.2820202728008192
1.7416666666666667,0.608104476869569,0.18729043815495997,0.4142843883211961,0.20538572673372715,0.11863795230335018,0.4342252753092624,0.1979168603029402,0.38134398349943593,0.2280629970681409,0.4519553662272954,0.22418176070081292,0.33395073222939203,0.5470973066951442,0.2211456408549467,0.19540847701384517,0.4177799824079757,0.28100686464876645
1.75,0.6066516544588344,0.18532792344224874,0.4130678308791384,0.20495646532381473,0.11760712208651503,0.4332347278340413,0.19716207781360345,0.3797449637477386,0.22726403527764255,0.4500595832428895,0.22276321206250682,0.3327292577124644,0.5453728370200238,0.22017724040999984,0.19481525746911413,0.41627261038733143,0.2799966464950535
1.7583333333333333,0.6052025639423478,0.18338169722325165,0.41184976270702417,0.20452923616648452,0.11658502319165068,0.43224834114761934,0.19641025182446778,0.37815125608225936,0.22646776308316693,0.4481695538451245,0.22135185509475974,0.33151145731891524,0.5436507385312753,0.21921313681834617,0.19422475515350052,0.4147699260957327,0.27898961020104107
1.7666666666666666,0.6037571983693724,0.18145171256297152,0.41063026417446546,0.20410401429053485,0.1155715861413074,0.43126608708479147,0.1956613673879222,0.37656286205224365,0.225674166707435,0.44628529419771623,0.21994768027014247,0.33029732870886924,0.5419310422693492,0.21825331121642574,0.19363694101399365,0.4132719143345096,0.2779857477081521
1.775,0.6023155507625106,0.1795379208200423,0.4094094147995806,0.20368077514723995,0.11456674192208197,0.4302879376585095,0.19491540972918814,0.37497978280715183,0.22488323264431673,0.44440681984628483,0.21855067761672614,0.32908686942566107,0.5402137788902736,0.21729774478903632,0.19305178668938125,0.4117785601432627,0.2769850510349889
1.7833333333333332,0.6008776141179845,0.17764027165872226,0.40818729324450204,0.20325949460190856,0.11357042198315127,0.42931386505878644,0.19417236424018536,0.3734020191051807,0.2240949476513901,0.4425341457345955,0.21716083672350975,0.32788007689763976,0.5384989786671962,0.2163464187707821,0.1924692644900738,0.4102898487928673,0.2759875122745149
1.7916666666666667,0.5994433814059147,0.17575871308666535,0.40696397731139944,0.20284014892555474,0.11258255823488729,0.4283438416515933,0.19343221647714517,0.37182957132159206,0.22330929874262692,0.44066728621022533,0.2157781467485855,0.32667694843996403,0.5367866714919322,0.2153993144474902,0.19188934737883517,0.40880576577865235,0.27499312359129546
1.8,0.5980128455706137,0.17389319149242197,0.40573954393900796,0.20242271478666415,0.11160308304744784,0.42737783997774154,0.1926949521566497,0.37026243945686593,0.22252627318119864,0.43880625503050164,0.21440259642714765,0.32547748125639103,0.5350768868765206,0.21445641315759476,0.1913120089518352,0.40732629681374727,0.2740018772187948
1.8083333333333333,0.5965859995310208,0.1720436516826871,0.4045140691996422,0.20200716924304457,0.11063192924932792,0.4264158327517536,0.1919605571517923,0.36870062314469726,0.221745858472388,0.43695106536955836,0.21303417407935424,0.32428167244105305,0.5333696539547856,0.2135176962934827,0.19073722341929056,0.4058514278225803,0.2730137654567205
1.8166666666666667,0.5951628361808508,0.1702100369193125,0.40328762829668524,0.20159348973374402,0.10966903012587638,0.4254577928607183,0.19122901748844653,0.36714412165985655,0.22096804235661022,0.4351017298253755,0.2116728676180483,0.3230895189802175,0.5316650014839105,0.21258314530279745,0.19016496558730686,0.4043811449345294,0.27202878066841385
1.825,0.5937433483888496,0.16839228895609362,0.40206029556254197,0.20118165407102542,0.10871431941778484,0.42450369336313004,0.19050031934165196,0.3655929339259287,0.22019281280252365,0.433258260426804,0.21031866455634987,0.32190101775403235,0.5299629578460153,0.21165274168969653,0.18959521084022046,0.402915434477711,0.271046915278278
1.8333333333333333,0.5923275289991471,0.16659034807534484,0.4008321444570432,0.20077164043260087,0.10776773131954154,0.4235535074883258,0.18977444903210464,0.36404705852295516,0.2194201580010294,0.43142066864057627,0.2089715520151275,0.32071616553825044,0.5282635510497492,0.21072646701605569,0.1890279351233532,0.40145428297290087,0.27006816176963994
1.8416666666666666,0.5909153708315483,0.16480415312427424,0.39960324756628185,0.20036342736875454,0.1068292004778549,0.4226072086438192,0.1890513930227558,0.3625064936949923,0.21865006636706466,0.42958896537829927,0.20763151673035574,0.3195349590059307,0.5265668087318898,0.20980430290262084,0.18846311492618548,0.39999767712757656,0.2690925126864977
1.8499999999999999,0.5895068666818293,0.16303364155116776,0.3983736766018822,0.19995699378619383,0.10589866199004794,0.4216647704049375,0.18833113791551254,0.36097123735761005,0.21788252652423498,0.42776316100343,0.20629854506037332,0.3183573947291139,0.5248727581589553,0.20888623103009732,0.1879007272659433,0.3985456038300776,0.2681199606266744
1.8583333333333334,0.5881020093220319,0.16127874944139123,0.3971435024006752,0.19955231893399464,0.10497605140242808,0.42072616651413997,0.18761367044803684,0.35944128710534234,0.21711752729951644,0.42594326533823423,0.2049726229930467,0.3171834691804714,0.5231814262288282,0.2079722331401747,0.1873407496716032,0.39709805014387056,0.2671504982399939
1.8666666666666667,0.5867007915007673,0.15953941155321658,0.3959127949247796,0.1991493824024737,0.10406130470862882,0.4197913708820288,0.18689897749064627,0.3579166402191187,0.2163550577188916,0.4241292876707264,0.20365373615285298,0.3160131787349207,0.5214928394723918,0.20706229103648427,0.18678316016831154,0.39565500330208414,0.26618411822690613
1.875,0.5853032059435206,0.15781556135348243,0.39468162326207284,0.1987481641167226,0.10315435834792609,0.41886035758650453,0.18618704604330374,0.3563972936736844,0.21559510700165296,0.42232123676159217,0.20234186980788837,0.3148465196712107,0.5198070240551803,0.20615638658548066,0.18622793726221523,0.3942164507044285,0.2652208133364318
1.8833333333333333,0.5839092453529535,0.15610713105308893,0.3934500556270365,0.19834864433029262,0.10225514920353794,0.4179331008719399,0.1854778632327053,0.3548832441450373,0.21483766455484993,0.42051912085109244,0.20103700887681672,0.31368348817346753,0.5181240057790425,0.2052545017172475,0.18567505992570452,0.3927823799101136,0.26426057636415873
1.8916666666666666,0.5825189024092192,0.15441405164233632,0.39221815936197557,0.19795080361902553,0.10136361460090043,0.4170095751483741,0.18477141630945187,0.35337448801789384,0.21408271996786243,0.418722947665948,0.19973913793576645,0.3125240803327026,0.5164438100838213,0.20435661842621858,0.18512450758306295,0.39135277863269047,0.26330340015028253
1.9,0.5811321697702692,0.1527362529261073,0.3909860009385901,0.19755462287502532,0.10047969230592986,0.4160897549907239,0.18406769264531087,0.35187102139320764,0.21333026300711688,0.4169327244262083,0.19844824122518484,0.311368292148282,0.5147664620490501,0.20346271877181343,0.18457626009652148,0.3899276347355586,0.26234927757769944
1.9083333333333332,0.5797490400721677,0.15107366355889648,0.38975364595989354,0.19716008330076623,0.09960332052326483,0.4151736151380123,0.18336667973056336,0.35037284009575587,0.21258028361092296,0.41514845785210175,0.19716430265666496,0.3102161195293445,0.5130919863956634,0.20257278487897853,0.18403029775271473,0.38850693622721044,0.2613982015701337
1.9166666666666667,0.578369505929403,0.14942621107968865,0.3885211591624687,0.19676716640332897,0.09873443789450705,0.41426113049261165,0.18266836517142843,0.3488799396818171,0.2118327718844417,0.41337015417086737,0.19588730581975256,0.3090675582961811,0.5114204074877282,0.20168679893863659,0.18348660124953284,0.3870906712566051,0.2604501650903114
1.925,0.576993559935206,0.14779382194668575,0.38728860441904794,0.19637585398876276,0.09787298349644208,0.41335227611950087,0.1819727366875718,0.34739231544695304,0.21108771809477597,0.4115978191235733,0.19461723398874559,0.30792260418155926,0.5097517493341913,0.20080474320802932,0.1829451516833657,0.3856788281086626,0.25950516113816763
1.9333333333333333,0.575621194661862,0.14617642157188337,0.38605604474140887,0.19598612815656624,0.0970188968392605,0.4124470272455351,0.1812797821096888,0.3459099624339201,0.21034511266617764,0.4098314579719164,0.1933540701294975,0.30678125283199725,0.5080860355906495,0.19992660001095894,0.1824059305367372,0.38427139519988035,0.25856318274908746
1.9416666666666667,0.5742524026610317,0.1445739343554946,0.38482354228357807,0.19559797129428153,0.09617211786477849,0.4115453592587276,0.18058948937716307,0.3444328754407259,0.20960494617537237,0.40807107550500715,0.19209779690623607,0.30564349980898337,0.5064232895611357,0.1990523517379168,0.18186891966632002,0.38286836107406114,0.25762422299217785
1.95,0.5728871764640624,0.14298628372021838,0.38359115834532875,0.19521136607219808,0.095332586944648,0.4106472477075402,0.17990184653579588,0.34296104901775665,0.20886720934699998,0.40631667604614397,0.19084839668841,0.3045093405901381,0.5047635341999311,0.19818198084609923,0.18133410129133018,0.3814697143981585,0.25668827496856905
1.9583333333333333,0.5715255085823079,0.14141339214535256,0.38235895337596776,0.19482629543815783,0.09450024487858591,0.4097526683001839,0.17921684173560665,0.34149447741806693,0.20813189304916085,0.4045682634595692,0.1896058515575735,0.3033787705703149,0.5031067921133975,0.19731546985930146,0.1808014579822934,0.3800754439582273,0.25575533180973786
1.9666666666666666,0.5701673915074461,0.13985518120074567,0.3811269869777785,0.19444274261245925,0.09367503289259867,0.40886159690392626,0.17853446322870192,0.3400331546857531,0.2073989882890681,0.4028258411572177,0.18837014331432203,0.30225178506265876,0.5014530855618324,0.19645280136768783,0.1802709726501785,0.37868553865547955,0.2548253866758634
1.9749999999999999,0.568812817711792,0.13831157158058563,0.37989531789993236,0.1940606910828532,0.09285689263722313,0.4079740095444047,0.1778546993672076,0.3385770746418262,0.20666848620880768,0.4010894121054535,0.18714125348529329,0.3011283793053774,0.49980243646135136,0.19559395802961882,0.1797426285358926,0.37729998750244503,0.25389843275709256
1.9833333333333334,0.5674617796486169,0.13678248313701794,0.3786640040534072,0.19368012459962602,0.09204576618573929,0.4070898824049459,0.17717753860126412,0.3371262308826264,0.2059403780811934,0.39935897883179633,0.18591916333023925,0.30000854846084857,0.4981548663857924,0.19473892258881165,0.17921640920013235,0.3759187796192251,0.25297446327102097
1.9916666666666667,0.5661142697524623,0.13526783491359115,0.3774331025158823,0.1933010271707639,0.09124159603001578,0.40620919182588666,0.176502969477087,0.335680616785239,0.20521465530571784,0.39763454343164173,0.18470385384919186,0.2988922876121776,0.4965103965684388,0.19388767785309183,0.17869229851358415,0.3745419042298467,0.25205347145894774
2.0,0.564770280439457,0.1337675451785222,0.37620266953383974,0.19292338305719336,0.09044432507994861,0.4053319143038989,0.17583098063507913,0.3342402255128057,0.20449130940459867,0.3959161075749758,0.18349530578972464,0.29777959176728963,0.4948690479024646,0.19304020669782856,0.17817028064746854,0.3731693506587028,0.25113545058594416


==> anc/reproduce_figures.py <==
from __future__ import annotations

from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import mpmath as mp

from yukawa_cone_rg import alternating_path, random_spd, simulate, thompson_diameter

ROOT = Path(__file__).resolve().parent
FIGURES = ROOT / "figures"
DATA = ROOT / "data"
FIGURES.mkdir(exist_ok=True)
DATA.mkdir(exist_ok=True)

plt.rcParams.update({
    "font.size": 6.4,
    "axes.labelsize": 6.4,
    "axes.titlesize": 6.6,
    "legend.fontsize": 5.6,
    "xtick.labelsize": 5.7,
    "ytick.labelsize": 5.7,
    "lines.linewidth": 1.15,
    "axes.linewidth": 0.65,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

IDENTITY = np.eye(3)
EDGES_COMPLETE = [(0, 0), (0, 1), (1, 0), (1, 1)]
EDGES_PATH = [(0, 0), (1, 0), (1, 1)]


def save_figure(fig: plt.Figure, stem: str) -> None:
    """Save the publication figure at high raster resolution."""
    fig.savefig(FIGURES / f"{stem}.png", dpi=400, bbox_inches="tight", pad_inches=0.015)
    plt.close(fig)



def make_global_locking_data_and_figure() -> None:
    # Panel (a): identical cones, two connected topologies.
    rng_comparison = np.random.default_rng(20260804)
    initial = [random_spd(rng_comparison, logarithmic_radius=1.4) for _ in range(4)]
    for i, matrix in enumerate(initial):
        np.save(DATA / f"G{i}.npy", matrix)

    time_path, traj_path = simulate(initial, 2, 2, EDGES_PATH, 4.0, 301)
    time_full, traj_full = simulate(initial, 2, 2, EDGES_COMPLETE, 4.0, 301)
    diameter_path = np.array([thompson_diameter(m)[0] for m in traj_path])
    diameter_full = np.array([thompson_diameter(m)[0] for m in traj_full])
    pd.DataFrame({
        "accumulated_rg_time": time_path,
        "sparse_path": diameter_path,
        "complete_K22": diameter_full,
    }).to_csv(DATA / "global_topology_comparison.csv", index=False)

    # Panel (b): displayed random connected finite-mismatch anisotropic networks.
    rng_display = np.random.default_rng(20260805)
    display_count = 16
    display_time = None
    displayed = []
    for trial in range(display_count):
        n_f, n_b = 2, 3
        backbone = [(0, 0), (1, 0), (1, 1), (1, 2)]
        candidates = [(a, r) for a in range(n_f) for r in range(n_b) if rng_display.random() < 0.45]
        edges = sorted(set(backbone + candidates))
        initial_trial = [random_spd(rng_display, logarithmic_radius=1.8) for _ in range(n_f + n_b)]
        alpha = {edge: float(np.exp(rng_display.uniform(-0.35, 0.35))) for edge in edges}
        beta = {edge: float(np.exp(rng_display.uniform(-0.35, 0.35))) for edge in edges}
        t, trajectory = simulate(initial_trial, n_f, n_b, edges, 2.0, 241, alpha, beta)
        diameter = np.array([thompson_diameter(m)[0] for m in trajectory])
        normalized = diameter / diameter[0]
        displayed.append(normalized)
        display_time = t
    displayed_array = np.vstack(displayed)
    wide = {"accumulated_rg_time": display_time}
    for trial in range(display_count):
        wide[f"trial_{trial:02d}"] = displayed_array[trial]
    wide["median"] = np.median(displayed_array, axis=0)
    pd.DataFrame(wide).to_csv(DATA / "random_network_trajectories_displayed.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(3.45, 1.72))
    ax = axes[0]
    colors = plt.rcParams["axes.prop_cycle"].by_key()["color"]
    ax.plot(time_path, diameter_path, color=colors[0], ls="-", lw=1.25, label="path $P_4$")
    ax.plot(time_full, diameter_full, color=colors[1], ls="--", lw=1.25, label="$K_{2,2}$")
    ax.set_xlabel("$s$")
    ax.set_ylabel("$\\mathcal{D}_T$")
    ax.legend(frameon=False, handlelength=1.6, loc="upper right")
    ax.text(-0.23, 1.05, "(a)", transform=ax.transAxes, fontweight="bold", fontsize=6.8)
    ax.set_xlim(0, 4)
    ax.set_ylim(bottom=0)

    ax = axes[1]
    for curve in displayed_array:
        ax.plot(display_time, curve, alpha=0.28, lw=0.75)
    ax.plot(display_time, np.median(displayed_array, axis=0), color="black", lw=1.35, label="median")
    ax.set_xlabel("$s$")
    ax.set_ylabel("$\\mathcal{D}_T(s)/\\mathcal{D}_T(0)$")
    ax.legend(frameon=False, handlelength=1.5, loc="upper right")
    ax.text(-0.23, 1.05, "(b)", transform=ax.transAxes, fontweight="bold", fontsize=6.8)
    ax.set_xlim(0, 2)
    ax.set_ylim(0, 1.03)
    fig.subplots_adjust(left=0.115, right=0.995, bottom=0.23, top=0.94, wspace=0.48)
    save_figure(fig, "fig_global_locking")


def h_iso(a: mp.mpf, b: mp.mpf) -> mp.mpf:
    nu = mp.sqrt(b / a)
    return 4 * (nu - 1) / (3 * nu * (nu + 1) ** 2)


def scalar_path_rhs(values: list[mp.mpf]) -> list[mp.mpf]:
    node_count = len(values)
    derivatives = [mp.mpf("0") for _ in range(node_count)]
    for position in range(node_count - 1):
        if position % 2 == 0:
            fermion, boson = position, position + 1
        else:
            boson, fermion = position, position + 1
        a = values[fermion]
        b = values[boson]
        derivatives[fermion] += 2 * a * h_iso(a, b)
        derivatives[boson] += a - b
    return derivatives


def high_precision_path_onset(node_count: int, plateau_ratio: float = 8.0, final_time: float = 0.025, step: float = 1e-5):
    mp.mp.dps = 60
    h = mp.mpf(str(step))
    steps = int(round(final_time / step))
    values = [mp.mpf("1") if i < node_count // 2 else mp.mpf(str(plateau_ratio)) for i in range(node_count)]
    initial_diameter = mp.log(mp.mpf(str(plateau_ratio)))
    times: list[float] = []
    drops: list[float] = []

    def shifted(v, k, coefficient):
        return [v[i] + coefficient * k[i] for i in range(node_count)]

    for index in range(steps + 1):
        if index > 0:
            current_time = index * h
            logs = [mp.log(v) for v in values]
            diameter = max(logs) - min(logs)
            times.append(float(current_time))
            drops.append(float(initial_diameter - diameter))
        if index == steps:
            break
        k1 = scalar_path_rhs(values)
        k2 = scalar_path_rhs(shifted(values, k1, h / 2))
        k3 = scalar_path_rhs(shifted(values, k2, h / 2))
        k4 = scalar_path_rhs(shifted(values, k3, h))
        values = [
            values[i] + h * (k1[i] + 2 * k2[i] + 2 * k3[i] + k4[i]) / 6
            for i in range(node_count)
        ]
    return np.asarray(times), np.asarray(drops)


def make_onset_data_and_figure() -> list[dict]:
    curves = {}
    fit_records = []
    long_rows = []
    fit_low, fit_high = 3e-4, 3e-3
    for node_count in (4, 6, 8):
        q = node_count // 2
        time, drop = high_precision_path_onset(node_count)
        fit_mask = (time >= fit_low) & (time <= fit_high)
        slope, intercept = np.polyfit(np.log(time[fit_mask]), np.log(drop[fit_mask]), 1)
        log_time = np.log(time)
        log_drop = np.log(drop)
        q_effective = np.gradient(log_drop, log_time)
        curves[q] = (time, drop, q_effective, intercept)
        fit_records.append({
            "node_count": node_count,
            "graph_distance_q": q,
            "fit_low": fit_low,
            "fit_high": fit_high,
            "fitted_power": float(slope),
            "log_prefactor": float(intercept),
            "precision_digits": 60,
            "rk4_step": 1e-5,
        })
        for t, d, qe in zip(time, drop, q_effective):
            long_rows.append({
                "node_count": node_count,
                "graph_distance_q": q,
                "accumulated_rg_time": t,
                "diameter_decrease": d,
                "effective_exponent": qe,
            })
    pd.DataFrame(long_rows).to_csv(DATA / "path_onset_high_precision.csv", index=False)
    pd.DataFrame(fit_records).to_csv(DATA / "path_onset_fit_summary.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(3.45, 1.82))
    colors = plt.rcParams["axes.prop_cycle"].by_key()["color"]
    linestyle_map = {2: "-", 3: "--", 4: "-."}

    ax = axes[0]
    for idx, q in enumerate((2, 3, 4)):
        time, drop, _, _ = curves[q]
        show_mask = (time >= 2.5e-4) & (time <= 2.0e-2)
        fit = next(record for record in fit_records if record["graph_distance_q"] == q)
        label = f"$q={q}$ ({fit['fitted_power']:.3f})"
        ax.loglog(time[show_mask], drop[show_mask], color=colors[idx], ls=linestyle_map[q], lw=1.1, alpha=0.95, label=label)
        reference_time = 1e-3
        reference_drop = np.exp(np.interp(np.log(reference_time), np.log(time), np.log(drop)))
        guide_time = np.geomspace(2.5e-4, 2.0e-2, 100)
        guide = reference_drop * (guide_time / reference_time) ** q
        ax.loglog(guide_time, guide, ls=":", lw=0.8, color=colors[idx], alpha=0.65)
    ax.set_xlabel("$s$")
    ax.set_ylabel(r"$\mathcal{D}_T(0)-\mathcal{D}_T(s)$")
    ax.set_ylim(1.4e-16, 1.0e-2)
    ax.legend(frameon=False, handlelength=1.8, labelspacing=0.22, loc="upper left")
    ax.text(-0.23, 1.05, "(a)", transform=ax.transAxes, fontweight="bold", fontsize=6.8)

    ax = axes[1]
    for idx, q in enumerate((2, 3, 4)):
        time, _, q_effective, _ = curves[q]
        mask = (time >= 2e-4) & (time <= 2e-2)
        ax.semilogx(time[mask], q_effective[mask], color=colors[idx], ls=linestyle_map[q],
                    lw=1.1, label=f"$q={q}$")
        ax.axhline(q, color=colors[idx], ls=":", lw=0.8, alpha=0.65)
    ax.set_xlabel("$s$")
    ax.set_ylabel(r"$q_{\rm eff}$")
    ax.set_ylim(1.8, 6.0)
    ax.set_yticks([2, 3, 4])
    ax.legend(frameon=False, handlelength=1.8, labelspacing=0.22, loc="upper right")
    ax.text(-0.23, 1.05, "(b)", transform=ax.transAxes, fontweight="bold", fontsize=6.8)
    fig.subplots_adjust(left=0.13, right=0.995, bottom=0.23, top=0.94, wspace=0.52)
    save_figure(fig, "fig_topology_onset")
    return fit_records



def main() -> None:
    make_global_locking_data_and_figure()
    make_onset_data_and_figure()


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=2.0
scipy>=1.14
pandas>=2.2
matplotlib>=3.9
mpmath>=1.3
sympy>=1.12


==> anc/yukawa_cone_rg.py <==

"""Numerical utilities for finite-anisotropy Yukawa cone RG flows."""
from __future__ import annotations
from typing import Dict, List, Sequence, Tuple
import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.integrate import solve_ivp
from scipy.linalg import eigh

Array = np.ndarray
Edge = Tuple[int, int]
_GL_X, _GL_W = leggauss(64)
_GL_Y = (_GL_X + 1.0) / 2.0
_GL_W = _GL_W / 2.0

def sym(a: Array) -> Array:
    return (a + a.T) / 2.0

def spd_sqrt_and_inverse(a: Array) -> Tuple[Array, Array]:
    vals, vecs = eigh(sym(a))
    if np.min(vals) <= 0.0:
        raise ValueError(f"Matrix is not SPD; minimum eigenvalue={np.min(vals):.6e}")
    sqrt_a = vecs @ np.diag(np.sqrt(vals)) @ vecs.T
    inv_sqrt_a = vecs @ np.diag(1.0 / np.sqrt(vals)) @ vecs.T
    return sym(sqrt_a), sym(inv_sqrt_a)

def h_kernel(r: Array) -> Array:
    """Evaluate the spectral loop kernel with fixed Gauss--Legendre nodes."""
    eigenvalues, eigenvectors = eigh(sym(r))
    if np.min(eigenvalues) <= 0.0:
        raise ValueError("Relative cone is not SPD.")
    m = (1.0 - _GL_Y[:, None]) + _GL_Y[:, None] * eigenvalues[None, :]
    determinant_factor = np.sqrt(np.prod(m, axis=1))
    spectral_values = np.sum(
        _GL_W[:, None]
        * (1.0 - _GL_Y)[:, None]
        * (1.0 - 1.0 / m)
        / determinant_factor[:, None],
        axis=0,
    )
    return sym(eigenvectors @ np.diag(spectral_values) @ eigenvectors.T)

def q_kernel(a: Array, b: Array) -> Array:
    sqrt_a, inv_sqrt_a = spd_sqrt_and_inverse(a)
    relative = inv_sqrt_a @ b @ inv_sqrt_a
    return sym(sqrt_a @ h_kernel(relative) @ sqrt_a)

def thompson_distance(a: Array, b: Array) -> float:
    values = eigh(sym(b), sym(a), eigvals_only=True)
    return float(np.max(np.abs(np.log(values))))

def thompson_diameter(matrices: Sequence[Array]) -> Tuple[float, Tuple[int, int] | None]:
    diameter = 0.0
    active_pair = None
    for i in range(len(matrices)):
        for j in range(i + 1, len(matrices)):
            distance = thompson_distance(matrices[i], matrices[j])
            if distance > diameter:
                diameter = distance
                active_pair = (i, j)
    return diameter, active_pair

def random_spd(rng: np.random.Generator, dimension: int = 3, logarithmic_radius: float = 1.5) -> Array:
    raw = rng.normal(size=(dimension, dimension))
    rotation, _ = np.linalg.qr(raw)
    logs = rng.uniform(-logarithmic_radius, logarithmic_radius, size=dimension)
    return sym(rotation @ np.diag(np.exp(logs)) @ rotation.T)

def pack_matrices(matrices: Sequence[Array]) -> Array:
    return np.concatenate([matrix.ravel() for matrix in matrices])

def unpack_matrices(vector: Array, count: int, dimension: int = 3) -> List[Array]:
    block = dimension * dimension
    return [sym(vector[i*block:(i+1)*block].reshape(dimension, dimension)) for i in range(count)]

def bipartite_rhs(_, state, n_fermions, n_bosons, edges, alpha, beta, dimension=3):
    matrices = unpack_matrices(state, n_fermions + n_bosons, dimension)
    fermions, bosons = matrices[:n_fermions], matrices[n_fermions:]
    d_fermions = [np.zeros((dimension, dimension)) for _ in range(n_fermions)]
    d_bosons = [np.zeros((dimension, dimension)) for _ in range(n_bosons)]
    for fermion, boson in edges:
        d_fermions[fermion] += 2.0 * beta[(fermion, boson)] * q_kernel(fermions[fermion], bosons[boson])
        d_bosons[boson] += alpha[(fermion, boson)] * (fermions[fermion] - bosons[boson])
    return pack_matrices(d_fermions + d_bosons)

def simulate(initial_matrices, n_fermions, n_bosons, edges, final_time, sample_count=301, alpha=None, beta=None):
    if alpha is None:
        alpha = {edge: 1.0 for edge in edges}
    if beta is None:
        beta = {edge: 1.0 for edge in edges}
    dimension = initial_matrices[0].shape[0]
    result = solve_ivp(
        lambda time, state: bipartite_rhs(time, state, n_fermions, n_bosons, edges, alpha, beta, dimension),
        (0.0, final_time),
        pack_matrices(initial_matrices),
        t_eval=np.linspace(0.0, final_time, sample_count),
        method="DOP853",
        rtol=2e-9,
        atol=2e-11,
    )
    if not result.success:
        raise RuntimeError(result.message)
    trajectories = [
        unpack_matrices(result.y[:, index], n_fermions + n_bosons, dimension)
        for index in range(result.y.shape[1])
    ]
    return result.t, trajectories

def alternating_path(node_count: int):
    sequence = []
    n_f = n_b = 0
    for position in range(node_count):
        if position % 2 == 0:
            sequence.append(("F", n_f)); n_f += 1
        else:
            sequence.append(("B", n_b)); n_b += 1
    edges = []
    for left, right in zip(sequence[:-1], sequence[1:]):
        if left[0] == "F":
            edges.append((left[1], right[1]))
        else:
            edges.append((right[1], left[1]))
    return n_f, n_b, sequence, edges

